Inference, prediction and optimization of non-pharmaceutical interventions using compartment models: the PyRoss library

PyRoss is an open-source Python library that offers an integrated platform for inference, prediction and optimisation of NPIs in age- and contact-structured epidemiological compartment models. This report outlines the rationale and functionality of the PyRoss library, with various illustrations and examples focusing on well-mixed, age-structured populations. The PyRoss library supports arbitrary structured models formulated stochastically (as master equations) or deterministically (as ODEs) and allows mid-run transitioning from one to the other. By supporting additional compartmental subdivision ad libitum, PyRoss can emulate time-since-infection models and allows medical stages such as hospitalization or quarantine to be modelled and forecast. The PyRoss library enables fitting to epidemiological data, as available, using Bayesian parameter inference, so that competing models can be weighed by their evidence. PyRoss allows fully Bayesian forecasts of the impact of idealized NPIs by convolving uncertainties arising from epidemiological data, model choice, parameters, and intrinsic stochasticity. Algorithms to optimize time-dependent NPI scenarios against user-defined cost functions are included. PyRoss's current age-structured compartment framework for well-mixed populations will in future reports be extended to include compartments structured by location, occupation, use of travel networks and other attributes relevant to assessing disease spread and the impact of NPIs. We argue that such compartment models, by allowing social data of arbitrary granularity to be combined with Bayesian parameter estimation for poorly-known disease variables, could enable more powerful and robust prediction than other approaches to detailed epidemic modelling. We invite others to use the PyRoss library for research to address today's COVID-19 crisis, and to plan for future pandemics.

==> 4-pictures/ex3-stochastic_sampling_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x640 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pyross\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "M = 1                  # the SIR model has no age structure\n",
    "Ni = 1000*np.ones(M)   # so there is only one age group\n",
    "N = np.sum(Ni)         # and the total population is the size of this age group\n",
    "\n",
    "beta  = 0.2            # infection rate\n",
    "gIa   = 0.1            # recovery rate of asymptomatic infectives\n",
    "gIs   = 0.1            # recovery rate of symptomatic infectives\n",
    "alpha = 0              # fraction of asymptomatic infectives\n",
    "fsa   = 1              # self-isolation of symtomatic infectives\n",
    "\n",
    "\n",
    "Ia0 = np.array([0])     # the SIR model has only one kind of infective\n",
    "Is0 = np.array([5])     # we take these to be symptomatic\n",
    "R0  = np.array([0])     # and assume there are no recovered individuals initially\n",
    "S0  = N-(Ia0+Is0+R0)    # so that the initial susceptibles are obtained from S + Ia + Is + R = N\n",
    "\n",
    "# there is no contact structure\n",
    "def contactMatrix(t):\n",
    "    return np.identity(M)\n",
    "\n",
    "# duration of simulation and data file\n",
    "Tf = 160;  Nt=160;\n",
    "\n",
    "# instantiate model\n",
    "parameters = {'alpha':alpha, 'beta':beta, 'gIa':gIa, 'gIs':gIs,'fsa':fsa}\n",
    "model = pyross.stochastic.SIR(parameters, M, Ni)\n",
    "\n",
    "# simulate model\n",
    "data = model.simulate(S0, Ia0, Is0, contactMatrix, Tf, Nt)\n",
    "\n",
    "# plot the compartments \n",
    "plt.rcParams.update({'font.size': 22})\n",
    "pyross.utils.plotSIR(data,showPlot=False)\n",
    "\n",
    "import matplotlib\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 8)\n",
    "fig.set_dpi(80)\n",
    "fig.set_facecolor('w')\n",
    "fig.set_edgecolor('w')\n",
    "#figsize=(10, 8), dpi=80, facecolor='w', edgecolor='k')\n",
    "plt.legend(fontsize=26,loc='best')\n",
    "plt.autoscale(enable=True, axis='x', tight=True)\n",
    "plt.text(-22,1.05,'(a)',fontsize=22)\n",
    "fig.savefig('ex3-a.pdf',bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x640 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "#print(data)\n",
    "t = data['t']\n",
    "\n",
    "# plot the basic reproductive ratio as a function of time\n",
    "C=np.identity(M); contactMatrix = pyross.contactMatrix.SIR(0.25*C, 0.25*C, 0.25*C, 0.25*C)\n",
    "r0de = contactMatrix.basicReproductiveRatio(data, state='dynamic')\n",
    "plt.plot(r0de, '*', color='#A60628')\n",
    "\n",
    "\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 8)\n",
    "fig.set_dpi(80)\n",
    "fig.set_facecolor('w')\n",
    "fig.set_edgecolor('w')\n",
    "plt.yticks(np.arange(0, 3, step=0.5)); plt.ylim(0,2.2)\n",
    "plt.autoscale(enable=True, axis='x', tight=True)\n",
    "plt.fill_between(t, 0, t*0+1, color=\"dimgrey\", alpha=0.2)\n",
    "plt.text(-22,2.1,'(b)',fontsize=22)\n",
    "plt.grid()\n",
    "plt.ylabel('Basic reproductive ratio')\n",
    "plt.xlabel('Days')\n",
    "fig.savefig('ex3-b.pdf',bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> 4-pictures/ex4-inference-and-forecasting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np; from matplotlib import pyplot as plt; import pyross\n",
    "\n",
    "# 1. Define model\n",
    "M  = 2               # the population has two age groups\n",
    "N  =  5e4            # and this is the total population\n",
    "# exact parameters of reference trajectory\n",
    "beta  = 0.02         # infection rate\n",
    "gIa   = 1./7         # recovery rate of asymptomatic infectives\n",
    "gIs   = 1./7         # recovery rate of asymptomatic infectives\n",
    "alpha = 0.2          # fraction of asymptomatic infectives\n",
    "fsa   = 0.8          # self-isolation of symtomatic infectives\n",
    "# set the age structure\n",
    "fi = np.array([0.25, 0.75])  # fraction of population in age age group\n",
    "Ni = N*fi\n",
    "# set up initial condition\n",
    "Ia0 = np.array([10, 10])  # each age group has asymptomatic infectives\n",
    "Is0 = np.array([10, 10])   # and also symptomatic infectives\n",
    "R0  = np.array([0, 0])  # there are no recovered individuals initially\n",
    "S0  = Ni - (Ia0 + Is0 + R0) # initial number of susceptibles\n",
    "# set the contact matrix\n",
    "C = np.array([[18., 9.], [3., 12.]])\n",
    "contactMatrix = lambda t: C\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# 2. Use pyross stochastic to generate reference trajectory\n",
    "Tf = 100; Nf = Tf+1 # reference trajectory is 100 days long\n",
    "parameters = {'alpha':alpha, 'beta':beta, 'gIa':gIa, 'gIs':gIs,'fsa':fsa}\n",
    "sto_model = pyross.stochastic.SIR(parameters, M, Ni)\n",
    "data = sto_model.simulate(S0, Ia0, Is0, contactMatrix, Tf, Nf)\n",
    "data_array = data['X']\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(8_w,16)-aCMA-ES (mu_w=4.8,w_1=32%) in dimension 4 (seed=212300, Sun May 10 20:56:16 2020)\n",
      "Best guess for parameters: [0.18638278 0.02026724 0.13345317 0.14496736]\n"
     ]
    }
   ],
   "source": [
    "# 3. Run inference on the first 20 days\n",
    "Tf_inf = 20; Nf_inf = Tf_inf + 1; data_inf = (data_array/N)[:Nf_inf]\n",
    "# parameters for inference\n",
    "eps = 1e-4; ftol = 1e-6; steps = 101\n",
    "# initial guesses, bounds, and initial standard deviation for solver\n",
    "alpha_g = 0.3; beta_g = 0.1; gIa_g = 0.14; gIs_g = 0.2\n",
    "guess = np.array([alpha_g, beta_g, gIa_g, gIs_g])\n",
    "bounds = np.array([(eps, 0.8), (eps, 0.2), (eps, 0.6), (eps, 0.6)])\n",
    "stds = np.array([0.2, 0.1, 0.05, 0.1])\n",
    "# initialise solver and run minimisation\n",
    "estimator = pyross.inference.SIR(parameters, M, fi, int(N), steps)\n",
    "params = estimator.inference(guess, stds, data_inf, Tf_inf, Nf_inf,\n",
    "                contactMatrix,bounds=bounds, global_max_iter=10,\n",
    "            eps=eps, global_ftol_factor=1e3, ftol=ftol, verbose=False)\n",
    "print('Best guess for parameters: {0}'.format(params))\n",
    "# for forecasting we also need the covariance matrix\n",
    "hess = estimator.hessian(params, guess, stds,\n",
    "                        data_inf, Tf_inf, Nf_inf,contactMatrix)\n",
    "cov = np.linalg.inv(hess)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# 4. Run forecast using inferred parameters and their covariance\n",
    "parameters = {'alpha': params[0], 'beta': params[1],\n",
    "              'gIa': params[2], 'gIs': params[3],'fsa':fsa,'cov':cov}\n",
    "model_forecast = pyross.forecast.SIR(parameters, M, Ni)\n",
    "# initial condition for forecast is final state from inference\n",
    "S0_fc = data_inf[-1,:M]*N; Ia0_fc = data_inf[-1,M:2*M]*N\n",
    "Is0_fc = data_inf[-1,2*M:]*N\n",
    "Tf_fc = Tf - Tf_inf; Nf_fc = Tf_fc+1 # simulation time for forecast\n",
    "Ns = 500 # number of forecasting samples\n",
    "result_fc = model_forecast.simulate(S0_fc, Ia0_fc, Is0_fc,\n",
    "                                contactMatrix, Tf_fc, Nf_fc,Ns=Ns)\n",
    "trajectories_fc = result_fc['X']; t_fc = result_fc['t'] + Tf_inf\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "# 5. Visualise result: Plot fraction of symptomatic infectives\n",
    "traj_ref = np.sum(data_array[:,2*M:],axis=-1) # reference trajectory\n",
    "trajs_fc = np.sum(trajectories_fc[:,2*M:],axis=1) # predictions\n",
    "mean_fc = np.mean( trajs_fc, axis=0) # mean prediction\n",
    "fig, ax = plt.subplots(1,1,figsize=(7,5))\n",
    "ax.axvspan(0, Tf_inf,label='Range used for inference',\n",
    "           alpha=0.3,color='dodgerblue')\n",
    "for i,e in enumerate(trajs_fc): # plot all forecasting trajectories\n",
    "    ax.plot(t_fc,e/N,alpha=0.1)\n",
    "ax.plot(traj_ref/N,lw=3,color='#A60628',label='Reference trajectory')\n",
    "ax.plot(t_fc,mean_fc/N,\n",
    "        ls='--',color='limegreen',label='Mean prediction',lw=3)\n",
    "ax.set_xlim(0,np.max(t_fc)); ax.set_xlabel(r'Days')\n",
    "ax.set_ylabel('Fraction of symptomatic infectives')\n",
    "ax.legend(loc='upper right',fontsize=12)\n",
    "plt.grid(); plt.show(fig); plt.close(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x640 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams.update({'font.size': 22})\n",
    "\n",
    "\n",
    "# 5. Visualise result: Plot fraction of symptomatic infectives\n",
    "traj_ref = np.sum(data_array[:,2*M:],axis=-1) # reference trajectory\n",
    "trajs_fc = np.sum(trajectories_fc[:,2*M:],axis=1) # predictions\n",
    "mean_fc = np.mean( trajs_fc, axis=0) # mean prediction\n",
    "fig,ax = plt.subplots(1,1, figsize=(10, 8), dpi=80, facecolor='w', edgecolor='k')\n",
    "ax.axvspan(0, Tf_inf,label='Range used for inference',\n",
    "           alpha=0.3,color='dodgerblue')\n",
    "for i,e in enumerate(trajs_fc): # plot all forecasting trajectories\n",
    "    ax.plot(t_fc,e/N,alpha=0.1)\n",
    "ax.plot(traj_ref/N,lw=4,color='#A60628',label='Reference trajectory')\n",
    "ax.plot(t_fc,mean_fc/N,\n",
    "        ls='--',color='limegreen',label='Mean prediction',lw=3.5)\n",
    "ax.set_xlim(0,np.max(t_fc)); ax.set_xlabel(r'Days')\n",
    "plt.legend(fontsize=22,loc='upper right'); plt.grid() \n",
    "ax.set_ylim(0,0.23)\n",
    "plt.autoscale(enable=True, axis='x', tight=True)\n",
    "ax.set_ylabel('Fraction of symptomatic infectives')\n",
    "fig.savefig('inference_and_forecasting.pdf',bbox_inches='tight')\n",
    "plt.show(fig); plt.close(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> 4-pictures/ex5-control.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np; from matplotlib import pyplot as plt; import pyross\n",
    "\n",
    "# 1. Define model\n",
    "M  = 2               # the population has two age groups\n",
    "N  =  5e4            # and this is the total population\n",
    "# exact params of reference trajectory\n",
    "beta  = 0.02         # infection rate\n",
    "gIa   = 1./7         # recovery rate of asymptomatic infectives\n",
    "gIs   = 1./7         # recovery rate of asymptomatic infectives\n",
    "alpha = 0.2          # fraction of asymptomatic infectives\n",
    "fsa   = 0.8          # the self-isolation parameter\n",
    "# set the age structure\n",
    "fi = np.array([0.25, 0.75])  # fraction of population in age age group\n",
    "Ni = N*fi\n",
    "# set up initial condition\n",
    "Ia0 = np.array([10, 10])  # each age group has asymptomatic infectives\n",
    "Is0 = np.array([10, 10])   # and also symptomatic infectives\n",
    "R0  = np.array([0, 0])  # there are no recovered individuals initially\n",
    "S0  = Ni - (Ia0 + Is0 + R0) # initial number of susceptibles\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# 2. Define events and corresponding contact matrices\n",
    "C = np.array([[18., 9.], [3., 12.]])\n",
    "C_1 = np.array([[18., 9.], [3., 12.]])\n",
    "C_2 = np.array([[18., 9.], [3., 12.]])\n",
    "\n",
    "events = []\n",
    "contactMatrices = []\n",
    "# For technical reasons, currently the event functions take a\n",
    "# vector argument \"rp\" instead of a tuple (S, Ia, Is).\n",
    "# When defining the event functions, use the following correspondences:\n",
    "# S  == rp[ :M]\n",
    "# Ia == rp[1*M:2*M]\n",
    "# Is == rp[2*M:3*M]\n",
    "# More generally, for any model the order of the populations within\n",
    "# the vector rp is the same as used for the initial conditions in\n",
    "# the model.simulate() function call.\n",
    "\n",
    "# Event 0: dummy event used to set the initial contact matrix\n",
    "events.append( lambda t, rp: 1. )\n",
    "contactMatrices.append( C )\n",
    "# Event 1: contact matrix reduces by a factor of 4 once number of\n",
    "# symptomatic infectives exceeds a threshold (start of lockdown)\n",
    "lockdown_threshold_on = 2000\n",
    "def event1(t,rp):\n",
    "    return np.sum(rp[2*M:3*M]) - lockdown_threshold_on\n",
    "event1.direction = +1 # need to pass threshold from below for the event\n",
    "events.append(event1); contactMatrices.append( 0.25*C )\n",
    "# Event 2: original contact matrix is restored once number of\n",
    "# symptomatic infectives falls below a given threshold (end of lockdown).\n",
    "lockdown_threshold_off = 50\n",
    "def event2(t,rp):\n",
    "    return np.sum(rp[2*M:3*M]) - lockdown_threshold_off\n",
    "event2.direction = -1 # need to pass threshold from above for event\n",
    "events.append(event2); contactMatrices.append( C )\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 3. Run pyross.control simulation twice: Once with events only\n",
    "#    occuring once, and once with events possibly several times\n",
    "parameters = {'alpha':alpha,'beta':beta, 'gIa':gIa,'gIs':gIs,'fsa':fsa}\n",
    "model = pyross.control.SIR(parameters, M, Ni)\n",
    "# Run simulation\n",
    "Tf = 300\n",
    "Nt = (Tf +1)*10\n",
    "# each event only occurs once\n",
    "result_1 = model.simulate(S0, Ia0, Is0,events=events,\n",
    "                          contactMatrices=contactMatrices,\n",
    "                          Tf=Tf, Nf=Nt)\n",
    "# events can occur repeatedly\n",
    "result_2 = model.simulate(S0, Ia0, Is0,events=events,\n",
    "                          contactMatrices=contactMatrices,\n",
    "                          events_repeat=True,\n",
    "                          Tf=Tf, Nf=Nt)\n",
    "\n",
    "# 4. Visualise results\n",
    "def plot_result(result,title=None):\n",
    "    t_arr = result['t']; traj = result['X']\n",
    "    Is = np.sum(traj[:,2*M:],axis=-1)\n",
    "    events_occured = result['events_occured']\n",
    "    #\n",
    "    fig, ax = plt.subplots(1,1)\n",
    "    if title != None:\n",
    "        ax.set_title(title)\n",
    "    ax.axhline(lockdown_threshold_on,label='Threshold event 1',\n",
    "              ls='--',color='dodgerblue')\n",
    "    ax.axhline(lockdown_threshold_off,label='Threshold event 2',\n",
    "              ls='--',color='limegreen')\n",
    "    for i,e in enumerate(events_occured[::2]):\n",
    "        if 2*i + 1 < len(events_occured):\n",
    "            if i == 0:\n",
    "                label= 'NPI'\n",
    "            else:\n",
    "                label= ''\n",
    "            ax.axvspan(e[0],events_occured[2*i+1][0],\n",
    "                           label=label,\n",
    "                          alpha=0.15,color='crimson')\n",
    "    ax.plot(t_arr,Is,color='#A60628')\n",
    "    ax.set_xlim(np.min(t_arr),np.max(t_arr))\n",
    "    ax.set_ylabel('Symptomatic infectives'); ax.set_xlabel(r'time [days]')\n",
    "    ax.legend(loc='upper right',fontsize=12)\n",
    "    plt.grid(); plt.show(); plt.close(fig)\n",
    "\n",
    "plot_result(result_1,title='Each event occurs once')\n",
    "plot_result(result_2,title='Events can repeat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1920x640 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABmkAAAJMCAYAAAARyULVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAMTQAADE0B0s6tTgAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nOzdd3hUZdrH8e9k0klCEkLoJPQiVUBEkaogKoJSVASEZcGVVdYFdS2vCrZFF8EKiK4obWWRIgoYpUlvCtJrCEWKgRBSSTIz5/0jmzEhcyZlAoHw+1xXrmsyTzn3nJkzc+bc8zyPxTAMAxEREREREREREREREbmqvEo7ABERERERERERERERkRuRkjQiIiIiIiIiIiIiIiKlQEkaERERERERERERERGRUqAkjYiIiIiIiIiIiIiISClQkkZERERERERERERERKQUKEkjIiIiIiIiIiIiIiJSCpSkERERERERERERERERKQVK0oiIiIiIiIiIiIiIiJQCJWlERERERK6SuLg4LBZLkf/ee++90g5dRERERERErgAlaURERERE5JoxduxYZ3IqLi6utMMRKRG5E7Rjx44t7XBERERE5BriXdoBiIiIiIjciFq3bs306dMLVbdKlSpXOBoREREREREpDUrSiIiIiIiUgnLlytGkSZPSDkNERERERERKkaY7ExERERERERERERERKQVK0oiIiIiIXEcWLVrkXNvizTffLFSbRo0aYbFYiIiIIDMz02Wd06dP88orr9CuXTsiIyPx9fWlYsWKdOjQgQkTJpCSkmLa/+rVq50xffHFFwBs2bKFwYMHExUVhZ+fHxEREdx1113897//ddlHzlo048aNc95Xq1YtZ79m63kYhsH8+fPp06cP0dHRBAQE4O/vT7Vq1WjWrBlDhgxh9uzZbuMvrNjYWJ5//nnatm1LZGQkPj4+hISE0Lx5c0aMGMHSpUux2+352p08eZIPP/yQvn370qBBA4KCgvDx8aFixYrccccdvPHGG5w/f97ttl2t1TNv3jzuvvtuKleujJ+fH9WqVePhhx9m27ZtHj/Wy7dnt9v597//zV133UXVqlXx9vYmOjo6XzubzcbMmTN58MEHqVmzJgEBAQQHB9O4cWNGjhzJnj173G43Ojoai8VCp06dADh27BijR4+mYcOGBAUFERoaStu2bZk4cSIZGRmFeiyJiYm88847dO7cmSpVquDr60t4eDht27Zl7NixnDt3zm375ORk5syZw7Bhw2jRogWhoaF4e3sTGhpK8+bNeeqpp9i/f7/Ltjlr0dSqVct537hx4/K9rl3tSxERERG5QRgiIiIiInJVHD161AAMwOjYsWOx+sjMzDQqVqxoAEa9evUKrL9x40bnNp988kmXdT766CMjICDAWc/VX9WqVY2NGze6bL9q1SpnvenTpxtvvfWWYbVaTfsaMWJEvj5effVVt9vP+Xv11VedbVJTU41u3boVqt2qVasKtX9dsdvtxgsvvGB4e3sXuJ3t27fnaXv+/HnDYrEU2C48PNxYuXKlaQy598/+/fuN3r17m/ZltVqNGTNmFPvxXr697du3G+3atcu3naioqDxt9uzZYzRs2NDt4/Ty8jLGjh1rut2oqCjn8fHjjz8a5cuXN+2rUaNGxokTJ9w+jvnz5xuhoaFuYwoJCTEWL15s2kfz5s0LfP6sVqvx7rvv5mub+5h393f5vhQRERGRG4fWpBERERERuY74+Pjw6KOP8t5773Ho0CE2bNjAbbfdZlo/Z2QLwNChQ/OV//Of/+TFF18EoGbNmowcOZLGjRtTrVo1EhIS+PHHH/n44485deoU3bt3Z8uWLTRo0MB0e59//jlr166ladOmPPnkkzRv3hyLxcL69et58803OX/+PNOmTaNTp0488sgjznYjR46kb9++TJ48mSlTpgAQExND1apV8/QfGRnpvP3aa6/xww8/ANCmTRuGDRtGgwYNCA0NJTk5mcOHD7N27Vq+/fZbN3u0YEOHDmXGjBkABAcHM3z4cLp27UrlypW5dOkSBw4cYMWKFXzzzTf52jocDiwWC507d6Zbt240bdqUihUrYrfbOX78OEuXLmXOnDkkJCTQu3dvtm/fTu3atd3GM3z4cNauXUvPnj0ZNGgQtWvXJiUlhcWLF/P+++9jt9t5/PHHuf322wvsq7CPf8eOHfTq1YuBAwdSq1YtkpKS+PXXX5119u/fz2233cbFixfx9fVl8ODBdOnShejoaLy8vNi+fTsfffQRe/bsYezYsfj6+vLCCy+YbvPUqVP079+fjIwMnn32WXr06EFwcDD79+/ngw8+YOvWrezbt4+77rqLX375hYCAgHx9zJkzh4EDB2IYBhERETzxxBO0bNmSmjVrkpKSwpo1a/jggw84d+4cffr0Yfny5XTo0CFfPzabjaZNm3Lfffdx8803U716dXx8fDh58iRbtmxh6tSpJCQkMGbMGGrWrEnfvn2dbatVq8auXbucxw/AE088wciRI/Nsw9fXt8jPi4iIiIiUEcXJ7OzZs8ewWq1GpUqVjNTUVOf9uX9Bd/To0WJljRYuXGgARqtWrQyHw1GsPkRERERErkW5f1XfunVrY9euXYX6u9yvv/7q7Gf48OGm20tPT3eOImjatGm+8k2bNhleXl4GYDz++ONGZmamy3727t1rVKhQwQCMbt265SvP/T0AMPr27euyr19//dXw8fExAKNNmzYut5V7BEdB3ylq1Kjh3JdmsRuGYVy6dMlITk5225eZL7/80hlPw4YNjWPHjpnWvXDhgpGUlJTnvoyMjAIfx/bt241y5coZgDFs2DCXdS4faTRp0iSX9SZPnuys8+yzz7p/cG5cvj1Xo0Ry2O12o2nTpgZg1KlTx4iNjXVZLyMjwzkCyMfHx+W+zBlJAxgBAQEuR2/ZbDajb9++znovvfRSvjpxcXFGYGCgARg9e/Y0UlJSXMZ06tQpo06dOs6ROXa7PV+d/fv3mz52wzCMhIQEo0mTJgZkj25z9T0297GfezSYiIiIiEix1qR55plnsNvt/OMf/yAwMLA4XZjq1asXLVu25Oeff2bOnDkl2reIiIiIyLVi27ZtNG3atFB/l2vWrBktW7YE4L///S/p6ekut7Fo0SISExMB16NoXn/9dRwOBw0bNuSjjz7Cx8fHZT+NGjXilVdeAeCHH35wroniSkREBNOnT3fZV7NmzejZs6fz8ScnJ5v2UxhnzpwBoH379qaxA/j5+REUFFTk/g3D4LXXXgPA29ubhQsXUrNmTdP6oaGhBAcH57nP19e3wPVGWrRowfDhwwFYsGABhmG4rX/33Xfz9NNPuywbMWKEc7TRypUr3fZTWLfffjujR482LV+wYAG7du0Cskdu5V5/JTdfX18+/fRTfHx8yMrK4vPPP3e73RdeeIFbb7013/1Wq5VPP/2UsLAwAKZOnZpvfZp//etfpKWlER4ezqxZsyhXrpzLbVSpUoWJEycCsG/fPtasWZOvjruRYwBhYWG88cYbABw6dIidO3e6rS8iIiIikluRkzTLly9n2bJlVK5cmb/85S8lHlDuxUBfeumlQi8GKSIiIiJyI8lJuly8eJFFixa5rJMz1Zm3tzePPvponrLU1FRiYmIA6NevH97e7mdC7tKli/P2+vXrTev169fPbUIk56K7YRjExsa63WZBqlevDsDixYs5e/asR325smvXLo4cOQLA/fffT8OGDT3u0zAMzp49y6FDh9i9e7fzLzQ0FIALFy64TYKB64RbDqvVSuvWrQGcsXvqsccec1s+f/58AGrUqEH79u3d1o2IiKBZs2aA+9cR4ExcuRIaGspDDz0EwPnz59m6dWue8gULFgBw7733EhIS4nY7hX1t57hw4QKxsbHs2bPH+fzlThL+8ssvBfYhIiIiIpKjyEma119/Hcj+hZareX9Lwv3330+tWrU4duyYc+5nEREREZGypGPHjhiGUag/VwYMGOBcxyL3ujM5fvvtN3788Ucg+0J17rVcIPtCss1mA7LP8S0Wi9u/3CN6Tp06Zfq4brrpJrePu0KFCs7bSUlJbusWZMSIEQDExsZSt25dBg4cyJdffsm+fftwOBwe9Q3w888/O2/nvpBfVA6Hg5kzZ3LXXXcREhJC5cqVqV+/fp7RUjk/VAM4d+6c2/4Ku4893b85WrRo4bZ8y5YtAJw4caLA15HFYnHuV3evo1q1alG5cmW3223btq3zdu71cU6cOMHp06cBmDlzZoHx5B79ZBbT2rVreeSRR4iMjCQ8PJw6derQpEkT5/N37733OusW9PyJiIiIiORWpCRN7uHfAwcOvCIB5RgwYAAA06ZNu6LbERERERG5HlWoUME5ddjy5cv57bff8pTPnDnTmagYMmRIvvaejDxJS0szLTObViqHl9cfX0HsdnuxYwB47rnnePbZZ/H29iYlJYXZs2czZMgQGjduTEREBP379+e7774rcPowM/Hx8c7b1apVK1YfSUlJdOnShcGDB7N8+XJSUlIKbONu/0Lh93FJJKoAwsPD3ZYX97Xk7nFWqlSpwPa5kzi5EyMl/doePXo0HTp04KuvvsrzmihKHyIiIiIiZtzPaXCZTz75BMj+xVK9evUKrJ+QkMA777zDwoULOXHiBAEBAbRp04ZRo0Zxzz33uG07cOBA3nzzTbZt28aOHTsK/PWWiIiIiMiNZsiQIcyfP985UuP55593ln355ZcAVKxYMc+v/HPkjKIBeP755/NNh+bO5aNySouXlxfvvPMOTz31FHPnzmXlypVs3LiRxMRELly4wLx585g3bx4dO3Zk4cKFzjVMrqbRo0fz008/AdCuXTtGjhxJ69atqVq1KoGBgc5p5j7//HOGDRsGUOyk0pVitVrdlue8lho2bMi8efMK3W/OSLCSlvu1PWjQIJ577rlCt738NTJr1iwmTZoEQM2aNRk9ejR33HEHUVFRBAcHOx9DbGwsderUAa69509ERERErm1FStLknHD36NGjwLpxcXE89thjHD9+3Hlfeno6MTExxMTE8Mwzz/Cvf/3LtH3Dhg2Jiori2LFjzJs3T0kaEREREZHL3H333VSuXJkzZ87w5ZdfOpM0mzZtYv/+/QA8+uijedbLyFGxYkXnbS8vL5o0aXJ1gr4CatSowTPPPMMzzzyDYRjs3r2bJUuWMGXKFI4fP85PP/3EX/7yF+bOnVukfnPvo8tHKhVGcnIys2bNArITNGvXrjVNeCQkJBS5/2tFxYoVOXnyJElJSSX2OirMaJgzZ844b0dEROSJJ4fdbvcopsmTJwNQvnx5Nm/ebDoF2/X8/ImIiIhI6Sr0dGeHDx92zs97yy23FFj/T3/6EwkJCUyYMIHY2Fh+//13li5d6ky2TJgwgc8++8xtHzmLiub88kxERERERP7g7e3tnIZ4//79bNq0Cci7Ro3ZIvMtW7Z0Tot1LZ1vWywWj9s3bdqU559/np9//tk56mfhwoVcunSpSH21bt3aeXvlypVFjuXgwYNkZGQA8PDDD7sdkZKzrsv1KGc/nTp1isOHD5dIn0ePHs2ThHFl8+bNztvNmzd33q5Vq5Zzira1a9d6NLJl165dQPaaRO7WyCno+fP0dS0iIiIiZVehkzQ5a9FA4ZI0cXFxfPvtt4wZM4ZatWpRsWJFevTowZo1a2jcuDGQPa2Cuy9KOQtBbt26lfT09MKGKiIiIiJyw8idhPnyyy+5dOmSc8RIy5Ytadasmct24eHhdO7cGYD169ezYcOGKx9sIQQEBDhv5yQ4iisiIoJWrVoBkJWVRWJiYpHaN2nShLp16wKwePFi5+ikwso97VZqaqppvePHj/PNN98Uqe9rSZ8+fZy333nnnRLr99NPPzUtS0xMdL7Ow8PDadOmjbPMy8uLBx54AIATJ07wn//8p9gx5DyH7p4/m83GlClT3PZTkq9rERERESlbCp2k2bt3L5A9zLtChQoF1u/bty+dOnXKd39wcDDjx48H4Pz5826/jOTM6ZuZmcnBgwcLG6qIiIiIyA2jcePGzgvUX331FXPnznUmI8xG0eQYN26c8xf+/fv3d44aMBMfH8+HH35YAlGbq1q1qvO2u+8ACQkJLFiwALvdblonPj6ebdu2ARASEpJnGqzCsFgsvPzyy0D2hfgHHniAEydOmNZPTEwkOTnZ+X+9evWco5XmzJnj8odnFy5coF+/fmRmZhYptmvJI4884vwh3qeffupcw8WM3W5n3rx5zu+YZsaPH59ntEzu9iNGjODChQsAPPHEE/j5+eWp8+KLL+Lv7+8sX716tdttJScnM3HiRBwOR577GzZsCMC6des4cOBAvnYOh4Mnn3yS3bt3u+0/PDzcGaO+24qIiIhIboVekyY+Ph7AOWy8IA8++KBpWY8ePQgICCA9PZ3169fz0EMPuayXOxmUs30RERERkbIgNTW1wAu7OUJCQqhZs6Zp+dChQ9m6dSuJiYn8/e9/B7IXZR8wYIDbfm+//XbefvttnnvuOX777Tdat27NgAEDuOeee4iOjsbLy4vz58+ze/duVqxYwY8//khkZCRPPfVU4R9oEbVv3x6LxYJhGLz44osA1K5d2zlVWEREBBERESQlJdGnTx+qVKlCr169uPXWW6lTpw5BQUEkJCTwyy+/MHnyZOf3iCeeeMLtdGNmBg8ezA8//MDs2bPZv38/N910EyNGjODOO++kUqVKZGRkcPDgQVasWMGCBQtYu3atc4rn8PBwevfuzYIFC9i9ezft2rXj73//Ow0bNiQrK4uNGzfy/vvv89tvv3HHHXewdu3aEtqLV5fVamXBggXcdtttJCQkMHr0aL766isGDRpE8+bNCQ4OJjk5mdjYWDZt2sTChQs5e/YsP/74ozO5c7l69epx7tw5OnXqxKhRo+jRowfBwcHs37+fDz74wDm9WMOGDXnppZfyta9duzZffPEFAwYMICkpia5du/LAAw/Qu3dv6tati5+fHxcuXGDv3r2sWbOGJUuWkJaWxqhRo5yJNciexnvUqFGkpaXRsWNHnn32Wdq0aYO/vz979uxhypQpbN26tcDnz9vbm3bt2rF69Wq+/fZb3nvvPTp06EBgYCAAPj4+zh8pioiIiMgNxiikHj16GIDRqlUr0zqrVq0yAAMwduzY4ba/5s2bG4DRs2dP0zr79u1z9jdnzpzChioiIiIick06evSo8/y2KH+9evVy2++FCxcMPz+/PG369OlT6LhmzJhhlC9fvlCxNG7cOF/73N8Dpk+f7nZb06dPd9ZdtWqVyzpDhgwx3f6rr75qGEbR9uWQIUOMzMzMQu+Py9lsNmP06NGGl5dXgdvavn17nrZnz541GjVqZFrfYrEYL7/8coH75dVXX3WWHz161G28jz32mLNucRVlezkOHz5stGnTplDPibe3t7Fhw4Z8fURFRRmA0bFjR2P58uVGaGioaR+NGjUyTpw44TammJgYo3LlyoWKKTg42LDZbHna22w2o3///m7b9ejRw9i7d2++1+jlli9fblitVpd9REVFFWofi4iIiEjZU+jpznKmQTAKuehiUFBQocpzTwdwudxDzbXQooiIiIiIa6GhofTu3TvPfUOGDCl0+0GDBnHs2DEmTZpEjx49qFatGv7+/vj6+hIZGcltt93GqFGjWLJkCTt27Cjh6PP77LPPmDx5Mh06dKBChQp4e+efACAqKopt27bx1ltv0bNnT2666SYqVqyIt7c3QUFBNG7cmD//+c+sW7eO6dOn4+PjU+x4rFYr7777Lnv27OHvf/87zZs3JzQ0FKvVSkhICM2bN+cvf/kLP/74Y54F7AEiIyPZunUrb7zxBi1atCAwMJCAgABq1arF4MGDWbduHa+99lqxY7uW1KlThy1btrBkyRKGDBlCgwYNCAkJce6nxo0b89BDDzF16lROnjxJu3bt3PbXtWtXduzYwdNPP039+vUJDAwkODiY1q1bM2HCBLZv30716tXd9tGtWzeOHj3Kp59+Su/evalZsyaBgYH4+PhQoUIFWrduzYgRI5g3bx5nz57NN9rKarXy1VdfMXPmTDp16kRoaCg+Pj5UrVqVHj16MHv2bJYsWZJnzRl3j2fdunU8/PDDREdHO6djExEREZEbm8UoZNZlyJAhfPnll0RHR3P06FGXdVavXu1cfHTHjh35vqDk1qJFC3799Vd69uzJ4sWLXdZZt24dd9xxBwDLly+na9euhQlVRERERERErkPR0dEcO3aMjh07FriOjIiIiIhIWVDokTQ5i2zmLM5YkH379pmW2Ww2Dh06BGSfhJtJSEjIt30REREREREREREREZGyoNBJmiZNmgBw8eJFzp07V2D9BQsWmJYtW7aMtLQ0IHuxUjOHDx8Gshc9rVevXmFDFRERERERERERERERueYVOknToUMH5+0tW7YUWH/+/Pkuh6enpKTw/PPPA1ChQgV69epl2sfmzZsBaNOmTaHm+BUREREREREREREREbleFDpJU6tWLWrUqAEULkkTFRVFz549mThxIseOHePcuXN8//33dOjQgb179wIwfvx4t4sl5iRpOnbsWNgwRURERERERERERERErguFTtIA9OvXD4ClS5cWWPfzzz8nLCyMMWPGEB0dTcWKFenRowfbt28HYMyYMfz5z382bb9v3z6OHTsGQN++fYsSpoiIiIiIiIiIiIiIyDWvSEmaESNGALB161YOHjzotm50dDS//PILY8aMoV69evj7+xMWFka3bt1YsmQJEyZMcNt+1qxZALRu3ZqWLVsWJUwRERERERG5DsXFxWEYhsups0VEREREyiKLYRhGURp06dKFVatW8fLLL/Paa69dkaAMw6B27drExcUxbdo0hg8ffkW2cyPx8fGhUqVKpR2GXM5mp4iHoEg+mXYbvlbv0g5DisBisYC3tbTDkOtARkYGfn5+BVfU54lIsZTm+3Ghj28Rue7o+BYpu3R8i5Rd8fHxZGRklMq2i5ykWblyJV27dqVy5crExsYSEBBQ4kF988039O7dm6ioKA4cOKA3vxJQsWJF4uPjSzsMycVwOMjYvh9LUAB4WUo7HLmOrTq4l871G5d2GFJYDgMjJR2/lg2xeBVpQKvcgGJiYujevbvbOvo8ESmmUn4/LszxLSLXJx3fImWXjm+Rsqt69eqcPHmyVLZd5J9ed+nShXvuuYelS5cyZcoURo8eXeJBjRs3DoA333xTCRop+7wsulArHtNr6Pph4CjtEKSs0ueJSJHo/VhERERERK4Fxfom/69//Qur1co777xDWlpaiQa0aNEitm/fzs0338yAAQNKtG8REREREREREREREZFrRbEWMWjcuDE2m62kYwGgd+/emlNdRERERERERERERETKPM2JISIiIiIiIiIiIiIiUgqUpBERERERERERERERESkFStKIiIiIiIiIiIiIiIiUAiVpRERERERERERERERESoGSNCIiIiIiIiIiIiIiIqVASRoREREREREREREREZFSUKaTNCdOnOCDDz7ggQceoFatWvj7+1OuXDkaNGjA448/zu7duwvsY/369fTt25cqVarg5+dHjRo1eOyxx9izZ0+BbW02Gx9++CG33HIL5cuXJygoiObNm/Pmm2+Snp5eYPvjx48zcuRIateujb+/P5GRkdxzzz0sWbKkUI9fRERERERERERERESuXd6lHcCVcuLECaKiojAMw3lfUFAQWVlZHDx4kIMHD/L5558zceJEnnrqKZd9TJo0iWeeeQaHw4HFYiEkJISTJ08yY8YM5s6dy+zZs+nTp4/LtqmpqXTv3p3169cD4Ofnh9VqZefOnezcuZPZs2fz008/UbFiRZft165dy3333UdSUhIAISEhnD9/nmXLlrFs2TLGjBnDhAkTPNlFIiIiIiIiIiIiIiJSisrsSBq73Y5hGHTr1o3Zs2dz5swZkpOTSU1NZevWrdxxxx3YbDZGjRpFTExMvvYrVqxgzJgxOBwOHn/8ceLj40lMTOTEiRP07t2bjIwMBg4cyMGDB11uf+TIkaxfv56QkBDmzp1LWloaqamp/PDDD1SpUoV9+/bx8MMPu2x77tw5evfuTVJSErfffjsHDhzg4sWLXLx4kVdeeQWAd999l5kzZ5bcDhMRERG5ThiGgUN/+iuJPwzsdnup/AGltm396a8k/hwOR54fRYqIiIhI8ViMMnpWdfHiRWJjY2nZsqXL8szMTNq0acPOnTvp0qULK1asyFPepk0btm3bxt13382yZcvytW3VqhW7d+/moYce4quvvspTvmvXLpo3b45hGPznP//Jl4zZuHEjt912GwDLli3j7rvvzlP+7LPPMmHCBCpXrsy+ffsIDQ3NU/74448zbdo0qlevztGjR/H2LnhAVMWKFYmPjy+wnlw9hsNBxvb9WEICsXiV2XypXAUr9++mS8MmpR2GFJLhcGAkpeHXsqGOfSlQTEwM3bt3d1vnRvk8yXI4SLFlkmK3keGwl3Y4UlYYBhYfb7BYrvqm09PTCQgIuOrbFSlp/v7+hISEEBISgo+PT2mHc00ozOe3iFyfdHyLlF3Vq1fn5MmTpbLtMjvdWfny5U0TNAC+vr4MHDiQ5557jm3btuUpO3DggPO+F154wWXbZ555hiFDhvDNN9+QkpJCUFCQs3z27NkYhkHt2rV56KGH8rVv164dnTp1YvXq1cyaNStPksYwDGbPng3AE088kS9BkxPTtGnTOHnyJKtXr+bOO+8sYG+IiIiIXL8y7DZOZaThHxhIeHAYAQEBWL28SuXCupQxdgeWAD8spfBaSkpKIiQk5KpvV6Qk2e120tLSSEpK4vz589SsWRN/f//SDktERETkulJmkzSFkXPyaLfn/TVmzqia4OBgbr/9dpdte/ToAcClS5dYt25dnkTLypUrAbj77rtNv/D16NGD1atXs3z58jz379u3j9OnT+fZxuWio6Np1KgR+/btY/ny5UrSiIiISJmV5XBwKiON8IgIKoSFlXY4UtYYYLFaSyVJ4+XlhdVqverbFSlJVqsVX19fQkNDOXfuHMePH6dWrVoaUSMiIiJSBDd0kmb16tUANG3aNM/9e/fuBaBRo+3qkHoAACAASURBVEamX5wiIyOdU4jt2bPHmaQxDIN9+/YB0KSJ+fRDOWVnz57l/PnzVKhQIc+2C9N+37597Nmzx91DdLIZFn4+XaiqLlUPhkpBrsvOpsDJ5OL3DdCqinnZrrOQ6Sh+35HloIbJjxQvpENsYvH7BmhSEfxMjqT95yA1y3WZ4YCspAAsdj8sXq4vDJT3cVA7yOayLMVm4VCyZ19+6gVnEeTtesbD2BRvLmYVf9qcQKtBgxDXDz7DDnuTfIvdN0B0ORthvq5fGCfTrMRnFP+ih4/FoEmoyRMHbL/gWexVA+xU8nc9Vc/ZS1ZOpRct9iPpoYTliqllWKZp3d2JPmQZxb8QVdHPTvVA17FfyPQiLtWzj5XGIZn4mTz8A0k+pNmLH/u1cjwZDgMj1cDnNFgKeYiV84GGEa7LMmyw28PZLGuHQpjJjDsnkuD31OL37esFTSuZl3vy2QRl//PpSHr5AveR2edJWTmeUmyZ+AcGOhM0GQ4Ldg/ex7wsBv5ero9VA0i3ezZlnJ+XgdXiuv8sh8Wj92ALBgFW85mK0zyM3dfLwNskdpthIdPhWSIj0Gp+wKTbLRgUv38fi4GPyfNqNyxkuIzdALsXFvOPfKcAHzA5XSM9CxzFmEA6w2ElNROsXuBv8vFpd8Al14daofl7Z2/DlUu27G0Ul5cle9+44jCy940n/LzB2yT2TDtkeTDzocUCgW7eqlLNT6cKxdcKPibvwVn27Pg9Uc7N6WhaFngyqbmPNTt+V2yO7HMPVwJCIrAkp7HzeBIEVjDtv7jfnwoj1B/qmOTzUzLhwPni9w3QoAIEmez7Ixcg8dL/bhfi8/tyOt8zV9bP9zxxIxxPxXElj6cj6eW5kK7jyYyOJ9d0PJm7nj+fStINm6TZvHkzixYtAmDYsGF5yk6dOgVAtWrV3PZRrVo14uPjnSNfAJKTk0lJSSmwfe6y06dPO5M0OdsOCwtzO0d1Tvvc23Yn2ebLg/8tVFWX/u8OGH6z67LFB+GNtcXvG+DY38zL/vwdnEkpft/DWsIrHVyXbTgJI5cWv2+ATX+CKsGuy55fAdvPmLX0Amq57fvuKml82Oqcy7JDyT70X1+50HG68t/bz5he0J90IJTvTwcWu+8WoRnMa3/WZVlCptXj2D+4OZ4eVdNdls04Gsz0o8WfPqSSv411d54yLfc09hcaX+BPtV2f+Sw5Fcg/9xb1l+KV4bc//jt033HTmn/ZVpGzl4r/1j+0VhIv3uT6zGfTOT9G/VKx2H0DrOn6G1UCXF+1+L+d4exI9Ct239fc8bSz8H23rAyL8s+eCUBCOh69vwNMvgfuree6bPoO+Pf24vddOQg2DzMv9zT2sv/5dCscK6gn158nZeV4SrHbCA/+433x90tWLmYVPxEfaHVQO8j1NyybYSE2xbMEU83ALEJ8XF8dPZ9p5ZwnPyLwMmgQbH7l2NPYKwfYiPB1/ZpJzPLiTLpnXx2alM8wLTue5kOWB0mgCD87lf1dXzlOtVk4nuZm37g+ncijYYT5RevfkrMvihddEGRCeT+Iyj/DMZCdRDlyoTh9/6FOmPkF/bMpcNH8aSlQoA/UDXddZnN4HnvN8tkXNVw5l5b9V1w+XtDIzWmLp7FXCYKK5VyXJV6C0x58fgA0c3PB4VgiZHlwESwiEKqafL9JyYTjF83bOiwh/BJ3gTd2mydpiv/9qWD31IUp97ouO3De8/OOBf3NL0BO2ABLD+f8V5jP77x0vmeu7J/vFd+NcTwV3ZU9nm4l6qSOJzM6nlzT8WTuev58Kklld3VZNxISEhgwYAAOh4O2bdsydOjQPOU5SZbAQPcXqHPKk5P/uNia07ag9rnLXLUvzrZFREREyhLDMMhw2LW4uojIdcLiG0iNcpfIHpsoIiIiIoVxw42kSU9P54EHHiA2NpaIiAi++uqrMjkX9MSJE5k4cWKJ9XfgwH5i4l3/FOhAQhTQ0KP+Y2JiTMsuXeoIFH/xyWNxccSkH3BZtiOpEtCi2H0D/PTTasJ8XP8E8WJiWyD/TyOb7PqBqLjtHGjQnsP1Xa97BPB70kVW7t/tsuxIeijg2S+Vt8XFcuGs61ERvye1BIo/kuZieppp7Bds/oD7kWoF2X3qBH5Jrn/GcDyhEVD8kTQZWVmmsWerWey+AQ6dPcPKzKOuyy7UAjxbc8Fd7BlZFfHkrf94wnlW7t/nsmx3SmXAs5E0G44cIMzb9Tjci+nBQPF/+X9dH0+JicTEbHZZdiHLD+hU7L4BduzYgXes65Fvx842AKKL3felS5eIifnJTY3uxe4b9PnkZc+iya4fcHh5s6fJnRhef5zTlJXjKbJKZdKzssj43xqCWfYAoPjnbnaHg+RLrveLDQvg2ZSW6VmZWOyuR3Rk2vzxJHaHYZjGnq34zylkf/4lO1yP1Mmw++LpVwd3sTsMH/BgurNMm820/3SHN+DZKKOU5GSsFtdDE+z2cniyb7JsWVy86HpISIbDCpjMSVJIqakp2NJdj5DKsgXiyb6x221cvOh6Dgq74QWY/By1kNLT0rBkuB6mlJnljyeveYfh4OJFdz94K1/svgEuXUrnos318XTJ5gt4lny+eNF8OIvDCMaT32NmZmRw0WFyPNl9cHtOY7FitWRPn2g2RWJxvj8V1pmzZ4iJ+dVl2ZH08sCtxe4bYPPmTZwLcL3vz5xtjieffzrfM3ejn++5o+PJNR1P5nQ8mdPx5JqOp6vjhkrSZGRk8OCDD7JmzRrKly9PTEwM0dHR+eoFBWV/EUpLcz9+Pqc8OPiPLx85bQtqn7vMVfvibDu30aNHM3r0aOf/3qHV3fZXkAYNGtL9Ztdv1Md/AX73qHu6dzc/KF45CXgwHDIqOpruHaJdltkOAeazWhVKx46dTIdDTpkLXJZHaL3la/p+/TIAd6z9gulDp3CgUSeX7SNDytOloeu1icIu+OaZ4qo4WkfXNp2eaWFqefBg3sfyAYGmsZ9Ot0Jc8fsGaFK1Bl2qup4Uc5M9FNxMw1AQPx8f09gB8GCYKEC9SpXpUtv1/BdxscHg4Vyk7mL3O+kDHsyBXjO8gmn/GacC8r3ei+q2Og1Mp2eaci4QPJiS5bo+nkJDTd8nTycDR4rfN0CLFi3objK8ePMawIMpX/z9/d2+x7O/+H3DDf75ZBj8edqfqH10GwB7G3dhxpCPncVl4XhyGAaxaUkE+ftj9cq+4JjosIIH0/hYvbwI9nf95TDLsHi0XwACfHwJ9nF9ip16yduj92Avi8U0dsDj2P18fAj2dX1hNyPTCh6ujeIudq8sC3YPfnjv6+1t2r+R5QUero0SFBxsOt1ZfAIevSZ9vH0oX951QiA1E/BwbZRy5YJMpztLTMSj16TV6m0ae6Ydz4+nwEDKm7xsUpMBD6Y787J4mcYOgAdztwP4+wdQvpzrRExmKh59fgBuYz8Vj2fHk58f5YNdJ8CMSxTqPNviZiRNUb8/FUXlSpXp3t31haifT1PkKcgu17btrabTySxaAngw0YXO98zd0Od7BdDx5JqOJ3M6nszpeHJNx9PVYTEMT5YUvH5kZmbSp08fvvvuO4KCgvjhhx9o166dy7pPPvkkH3/8MbfccgubN7vOFAJERkYSHx/PhAkTGDNmDJA9LUdISAgpKSlMnjyZJ554wmXbpUuXcu+92ZMRnjt3zrkmzddff02/fv2A7ESM2fQe/fv3Z968edx33318++23BT7+sIhIlu8q/jutFhYzV9SFxU4MGEr6hk3O/wPb307lt99w2f5aWei8OAKtBg1CXF8RybDD3iTPfqkcXc5GmK/rF8bJNCvxnsz5bzFoEmp+NWf7Bc9irxpgp5K/6ysiZy9ZOZVetNi3xcXSOrq283+zRAHA7kQfjxatruhnp3qg69gvZHoRl+pZ7r+sLHR+udzHk+EwMFIv4VM/CotX4Y4xLdRnrqx/Pm3evIm2bV3/qurSzt0cv79fnvtqfDUTnxrZP8woC8dTTpKmXt26ziRNhsOC3YP3MS+Lgb/JAvMGkG73bDZgPy8Dq8V1/1kOi0fvwRYMAqzmp+5pHsbu62XgbRK7zbCY/iq+sAKt5gdMut2C4cFIGh+LgY/J82o3LGS4jN0Au4HF35eCRvEE+ICXSZX0LHAU4xtVamoK5coFYfUCf5OPT7sje10aT/h7g9XkpXHJlr2N4vKyZO8bVxxG9r7xhJ83eJvEnmmHLA8STBZL9po6ZlI9TI75WsHH5D04y/6/JJYHzBJvkL1Gkiff8n2s5msw2RzZ5x5mHA47sYcPYgurD16uO7kRFmZ29/ltRud75sr6+Z4nboTjqTiu5PG0efMmHul+q44nEzqeXNPxZO5a+nzq1aY6J0+eLP4GPXBDjKTJysqiX79+fPfddwQGBrJkyRLTBA1A48aNAdi3bx92u93ldGi///478fHZr8KbbrrJeb/FYqFRo0Zs3bqV3bvNpxzKKatUqZIzQZN72zl12rRp47Z97m27420x3L5ReqJSkPkbfElwdzB5KiwAWl3Bae5dvYmdSYjPsz6tJe6I24vqZoK8jWK1Kyyzi28lwc/qPpHgqeqB5omEknAlY6/kb57AMXPhbGKhY3KXfPJUmK+DMN8rt2/Mkn4l4WoeT4bDgWFNx68KWEpgZTg/b/cnwp6qEWJ+IlwSrmTsZeHz6VzARdN9tOOj/FMJVNi9iTrN7i+w/+v5ePLzMrhSax1YcJ9I8JSPl4HPFVyn4UrG7m0x8HaTIPJUdvLpyvRvtRgEmsbuwOKTfcG+uMySFAWxpdvdXmiH7ORKQXU8YZYcKglelisbu6+bREJJuJKx+7hJ4JQEd8knT3l7gbebfWO3Zz8vTSpDcWYVN7sIVBKCfK/seUfui2/uPr+LQ+d75srC+d6VUlaOp5Lm6fF0LuCi6QVl0PHkjo4n127k46kg1/PxVFQlcHno2paVlUX//v1ZvHgxAQEBfPvtt3To0MFtm65duwKQnJzMhg0bXNb5/vvvgexhU+3bt3fZPiYmBrOBSjnt77zzzjz3N2rUiKpVq+apc7ljx46xb98+l+3l2peZmHd+gNTfzmJL93A+BRERufG4OMewZ1y55IiIiIiIiIiIlLwynaSx2Ww88sgjLFq0CD8/PxYtWkSXLl0KbNegQQNat24NwPjx4/OVZ2Vl8e677wLQu3fvPOvQADz66KNYLBaOHDnCvHnz8rXfvHkzq1atAmDQoEF5yiwWCwMGDABgypQpLheEfPvttwGoXr06nTp1KvDxyLXDMAwyEy5efifJsSdKJyAREbluZSTkH8+fdtrDseYiIiIiIiIiclWV2SSN3W5n4MCBzJ8/Hz8/PxYuXEi3bt0K3X78+PFYLBaWLl3KyJEjSUhIAOC3337j4YcfZufOnfj7+zNu3Lh8bZs0aeJMvowYMYJ58+bhcGRPP7FixQoefPBBALp06eJy8aJ//OMfhIeHc/r0aXr27MmhQ4cASE1N5bXXXmPq1KkAvPXWW3h73xAz1pUZ9vRLODLzTzGTdCju6gcjIiLXtdS43/Lfd9LDSapFroDaDepjDfCnS7e7SjuUq2r16tVYLBYsFgtffPFFaYcD4IxnyJAhHvUzduxYZ19xcXElEpuIiIiIyI2qzF7hX79+PXPnzgWyRy8MHTrUbf2tW7dSo0YN5/9du3ZlwoQJPPPMM0yZMoWpU6dSvnx5EhOzf7Xq5+fHrFmzqF+/vsv+Jk+ezJEjR1i/fj39+/fH398fLy8v0tLSgOxpzb766iuXbSMiIli4cCE9e/Zk7dq11K9fn/Lly5OSkoLdnr1WxZgxY/KNwpFrX+aFJJf3Jx0+dpUjERGR613qsVP57ks7eaYUIpGyJu5YHHUaNvS4n8EDBzL9089KICIR8ZTdbmffvn1s27aNn3/+mW3btvHrr7+Snp69Wuarr77K2LFjSzdIERERkRtUmU3S5IxcAcjMzOTs2bNu6+ckP3IbPXo0t9xyC5MmTWLDhg0kJCRQvXp1OnfuzD/+8Q9uuukm0/7KlSvH6tWrmTx5MrNmzWL//v04HA6aNm1K//79GTNmDAEB5itadejQgZ07d/L222+zbNkyTp8+TVhYGK1bt+bJJ5/k3nvvLcRekGtN5oX809eBkjQiIlI0hsNB2on8o2ZSfzuDYRhYPFkFXUREStXYsWOdMzYcPXqU6Ohoj/v86KOPePrppz3uR0RERERKXplN0nTq1AnDxYK6RdW+fXvat29frLbe3t6MGjWKUaNGFat9VFQUkydPLlZbuTYpSSMiIiUh/XQ8jqz802fa0zPIOJ+If0RYKUQlZUW1qtX4ddvPpuUvjx3L4u++BeCzTz6hTavWLuuFhYZekfhEpOhyfzf29vamUaNGBAQEsGXLllKMSkRERESgDCdpRK5FZtOdpZ06iy01He9y5qOrREREcqQey78ejbPs5GklacQjPj4+NHEzYjw0tLzzdq3oaLd1ReTa0LJlSz788ENatWpFixYtCAgI4IsvvlCSRkREROQaoCSNyFWUmeg6SQOQdOQY4c08n/9dRETKvtTj+dejcZadPEOFFo2vYjQiInKt69ixIx07diztMERERETEBa/SDkDkRpKZ4Hq6M9CUZyIiUnjuR9KcuYqRiBTd77//zkuvvEyTli0IrhBOaGRF2t1xBx9+/DFZLqbxyzHujdexBvhjDfAn7lgcNpuNTz77lK7du1E1OgqfcoF06XZXvnYpKSlMev997upxN9VqRRNQPoSK1arSvlMn/vmvd0hMTHQbb2pqKhMnTqRTp05ERkbi6+tLSEgItWrV4rbbbuOFF15g3bp1hXrsa9eupX///lSvXp3IyEgqV67Mgw8+yPr16wvV/vz584wbN462bdtSoUIFfH19qVKlCj169ODf//43NputUP0UZMOGDTz00ENUrVoVPz8/atSoQb9+/Vi9enWJ9H+5PXv2MGrUKJo2bUpYWBh+fn5Ur16dPn36sGjRIpfTWM+bNw+LxYLFYuHjjz8ucBtnz57Fx8cHi8VC3759Tett2LCB4cOH06BBA0JCQggICKBWrVo8+uijBT7+6OhoLBYLnTp1ArJf6y+++CKNGzemXLlyhISE0LZtWz744AOXr/UvvvgCi8XiXI8GoFatWs7HmfM3duzYAh+viIiIiFw/NJJG5CrKTFSSRkREPJcaZ56kSVOSRq5hW7Zu5YH+/ThzJu/rdMu2rWzZtpVvl3zHd4u+wdfX120/Fy4kMmDQYDZvdT9V04pVKxk4ZAi///57nvsTEhLYuHkTGzdv4v3JH/P111/ToUOHfO0PHTrEXXfdxbFjec/TsrKySE5OJi4ujo0bNzJv3jwOHz7sNpZx48Yxbty4PAmHs2fPsnDhQhYtWsQnn3zC8OHDTdsvXbqUAQMGcPFi3vPJM2fO8P333/P999/z3nvv8d133xEVFeU2FnfeeOMNXnnllTxxnjx5kq+//pr58+fz+uuvF7vvy9ntdp577jnee+89HA5HnrLffvuNBQsWsGDBArp3787cuXMpX/6Pqfbuv/9+wsLCuHDhAjNmzOCvf/2r223Nnj3bmcR67LHH8pWnp6czfPhwZs+ena8sLi6OuLg45syZw+DBg5k2bRp+fn5ut7dlyxZ69eqV/7W+ZQtbtmxh8eLFLF26tMDXuoiIiIiUfUrSiFxFZmvSACQdjrt6gYiIyHXN/XRnp69iJNeeX85YPGpfLdigUjnXZWdT4bdkz/q/uXL+EQE5dsVbyLJ73s+16vSZM/Tq24esrCxe/b//o1PHjpQLLMfuvXt4a/x4Dh85wopVq3h7wr94+cWX3PY17PER/LpzJ30eeJABDz9MzRo1OJ9wnmPHjzvr/LhiOff17o3NZiMsLIwnRoyg1c2tqFG9OknJSaxctYqPpkwhPj6ee++9l02bNnHTZevrDBw40Jmg6devH3379qV69eoEBAQQHx/Prl27+PHHH4mLi3Mb77///W/WrVvHLbfcwsiRI2ncuDEJCQn89NNPTJgwgaysLJ566ik6depEvXr18rVfu3YtvXr1wmazYbVaGTZsGH369KFChQocOXKEqVOnsmrVKnbv3k3Hjh3ZsWMHoaGhhXxm/vDZZ5/x8ssvAxAUFMSYMWO488478fX15eeff+btt9/m//7v/2jTpk2R+3Zl2LBhfPnllwDcfPPNDB8+nLp16xIeHk5cXBwzZ85k0aJFxMTE0KdPH2JiYrBarQD4+fnx0EMPMXXqVLZs2cKBAwdo0KCB6bZmzJgBQGRkJD169MhTZrfbue+++1i5ciUAnTt3ZuDAgdSuXZvg4GAOHDjAtGnT+Omnn5gxYwZeXl5Mnz7ddFunT5+mZ8+eZGVlMXbsWDp37ky5cuXYvXs3b7zxBocPH2bFihWMHz+eV155xdmud+/etG7dmsmTJzNlyhQAYmJiqFq1ap7+IyMjC7uLRUREROQ6oCSNyFWUeUEjaURExHPupzs7exUjufb0+cazX6W/1M7Gn5u5zpR8e8TKmxs9O30++niGadmIGB/OpBYuCeSun2vVwUOHqFa1GhvXrCE6Ktp5f6ubb6ZHt+40bXUz586dY/Inn/DiP553Xox35dedO3n/3Yk8OXKky/KkpCQGDR2KzWajU4cOLPjvvDyjMAA6d+zE4Ece5Y67uhIfH8/f/vY3li9f7iyPjY11Lqr+9NNPM2nSpHzb6datG2PGjOH8+fNuH/u6desYPHgw06dPx8sre8bpixcv0r17d+rWrcuwYcPIyMhg6tSpvPvuu3na2u12hgwZgs1mw8vLi/nz59OrV68/9l+rVvTv358nnniCqVOncuzYMZ577jmmTZvmNqbLJSQkMHr0aABCQkJYu3YtzZo1c5bfcsstPPzww3To0IGtW7cWqW9X/vOf/zgTNB988AFPPfVUnvKbb76ZBx98kPfff5+nn36aFStW8J///IeBAwc66zz22GNMnToVyE7CvPnmmy63tWvXLn799VcAHnnkEby98x7H77zzDitXrsTb25u5c+fy4IMP5ilv1aoVAwYMYPTo0UyaNIkvvviCYcOG0b59e5fbO3jwINWqVWPz5s1ER0fn6adHjx7cdNNNnDt3jo8//piXXnrJ+VoPDQ0lNDQ0TxKmfv36efoQERERkbJHa9KIXEXuRtKknzlHVnLqVYxGRESuR4bD4XYkTdqZeBxZJbMuhUhJe3/ixDwJmhyRkZEMGTQYyF7HY+++fW776dC+vWmCBuCTTz8lPj4ef39/5syYmS9Bk6Ne3brOkSMrVqzg6NGjzrLc01R17tzZbTwVKlRwW16pUiWmTp3qTNDkNmTIECpXrgzgcs2TxYsXExsbC8Cf/vSnPAma3N577z1q164NZCcsCkocXW7GjBkkJycD8PLLL+dJ0OQICwsrcvLHTM60ab17986XoMntb3/7G61btwbg008/zVN26623Ur9+fQBmzZrlcu0awJkMgvxTnaWlpTkTY08++WS+BE1u48ePp0qVKi5judyHH37oMrkSGRnJ0KFDgf+91vfudduPiIiIiJR9StKIXEXu1qQBSDqi0TQiIuLepd/P48jINK/gcJB2+nfzcpFSEhISQq+ePU3L2/zvQjxAbK5kiSuPDhjgtnzhN98A0LlTJypVquS2bs4i7wDr16933q5evbrz9pdffulyoffC6tu3LwEBAS7LvLy8aNWqFYAzGZPbDz/84Lz9+OOPm27Dz8+PP/3pTwBkZGSwZs2aIsUYExPjjCcnieBKu3btaNy4cZH6vtz+/fvZ979E3IACnkuAjh07ArBp0ybs9rwj3QYPzk7uHT9+3GWSy263M2fOHACaNm1Ky5Yt85SvWbPGmdAqKBZfX19uu+02IO9r5XIhISGmyTTIHpWUw9VzLiIiIiI3FiVpRK4idyNpQFOeiYhIwdxNdeasc4OvSyPXpvp167kcSZIjPDzMeTsp2f05U4tmzU3L7HY7P2//BYBl33+PNcDf/C8oMM+IkdOn/zh2atasyV133QXAggULqF27Nn//+99ZvHhxnnqF0ahRI7fl4eHhQPY0bZfbuXMnAP7+/vkSDJfLSSAAzum9CitnO3Xr1i1wZFDbtm2L1PflcqaRA+jfvz8Wi8XtX85Il8zMTBISEvL0NWjQICyW7GkCc4+YyfHDDz84n6/LR9FcHsstt9xSYCzz588HcPsaqF+/fgGv9XDnbVfPuYiIiIjcWLQmjchV5G5NGlCSRkRECpYSV5gkzY27Ls38Xm5GGRVCtWDX0yUB9Kxj5+ZIh0f9uzOtexZZrpfDKRPKlQt0W577ovbloyUuFxYWalp24cIFbLbiTfmXlpaW5/85c+YwaNAgvv/+e06ePMl7773He++9B2QnM+6//36eeOIJ6tat67bfcuXKuS3PeewOR/7XV84oj4iICLfr9ADOqbhytyusnPoFjTwqbB13fv+9+KP9Ln+OatasSefOnVm5ciXz589n8uTJBAb+8VqbMWMGAFarlUcffbTEYrk8jtwK+3xDwa91ERERESn7lKQRuUoMw9BIGhER8Vhq3Mk8/1u8vLB4W3Fk/jEV0408kubmyuZJFk9VKgeVyl25/ptWvHJ9lzXukhW5EzT33Xsvb457zbwjuwNLgJ9zJEbuBdshOzGybNkytm7dytdff81PP/3E9u3byczM5PDhw0ycOJH333+ff/7znzz77LOePagbSO7n6LPPPivSyJyqVavmu2/w4MGsXLmSlJQUFixYwMCBA4HsUSrf/G/qu27dujnX/jGLZdmyZXmmuRMRERERuRqUpBG5SmwpaRiX/VLOYrXmuU9JGhERKUjqZSNpAqpXxtvbm6TY48770k6eubyZyA2jQoUKWCwWDMMgIyODJjfdZF7Z7sAS6O9M0php06YNbdq0ASA9PZ2NGzcyb948pk+fTkZGBs899xzNmjWje/fuJflQAJxTj507dw67bxpAlQAAIABJREFU3e42QXXmzB/HfkFTlrnazqlTpzh7tuCReIWp407FihWdtwMDA2nSpIlH/fXp04e//vWvpKamMmPGDGeSZt68eaSnpwOupzq7PJby5ct7HIuIiIiISFFpTRqRq8TVVGehDWvn+f/S7+fJvJh8tUISEZHrUMplI2nKRVUjsGreX/+nKkkjNzAfHx+aNW0KwNZt28jM9GwKvMsFBATQpUsXpkyZwsyZM533f/XVVyW6nRw5a+ZcunSJ7du3u627YcMG5+3mzc3X7XG3ncOHDxc4VdrmzZuL1PflWrVq5by9du1aj/oCCAoKok+fPgCsWLGCU6dOAX9MdVa+fHl69ep1VWIpCQUlDUVERESkbFGSRuQqcZWkqdAs/yKyGk0jIiLuXD6SJii6GuWq5l0fQkkaudE98L8L8omJifx7+vQrtp3cI2fi4+OvyDbuvvtu5+1PPvnEtF5mZiaff/45AP7+/nTs2LFI28l5LA6Hg+lu9tnGjRvZu3dvkfq+XPPmzaldO/vHSrNmzfJ4ZA78MVLG4XAwa9Ys4uLinEmX/v374+/v77Jd165dCQkJAWDKlClu15q5WgICApy3MzIySjESEREREbkalKQRuUpcrUdToVnDfPcpSSMiImYcdjtpJ/KuN1MuuhqBVfKOpMlMTCIrJfVqhiZyTXlq5F+d0309+8LzxPz4o9v658+f56OPPspz344dO9i2bZvbdt9//73zdk7SoaTdd9991KlTB4DPP//cucbK5UaPHs2RI0eA7IRFeHh4kbYzePBggoODAXj99dfZtWtXvjqJiYmMGDGiSP26YrFYGDt2LADJycn07t27wCTX1q1bWbp0qWl5586dqVGjBpA9gmbGjBkYRvY6T2ZTnQEEBwfzzDPPABAXF8cjjzxCaqr7988VK1awfv16t3U8kXvdnYMHD16x7YiIiIjItUFr0ohcJZmJ+UfShNSJwjsoEFvKH7/YU5JGRETMpJ/6HUdWVp77ykVVw5KQ/4cAqSfPENqwztUKTeSaEhoaytzZs+nRsyfp6enc2+t+evW8nwd696Jenbr4+vqScCGBPbv2sHrDOr7//nsiIiJ48sknnX3s2LGDoUOH0rRpU3r27EmrVq2oVq0a3t7enDlzhpiYGKZNmwaAr69viSQvXLFarXzxxRd07twZm81Gnz59GDZsGH369CEiIoLY2FimTJnCypUrAYiKimL8+PFF3k54eDgTJ05k+PDhJCUlcfvttzNmzBjuvPNOfH192bZtG++88w5xcXG0adOGrVu3evS4Bg0axJo1a/jss8/YtGkTDRs25M9//jOdOnWicuXKZGZmcvr0aX7++We+/fZbfv31V1566SXuuecel/1ZLBYGDRrEW2+9xZ49e5g0aRIAdevW5fbbb3cby4svvsj69euJiYlh8eLFNGjQgBEjRnDbbbcRERFBeno6/8/efYc3VbZ/AP+epOlK96CDljJLWSKvsqRIGbKhyP4hBURFX4aK4gBlCTgQQV5lr4qCArIRKEv2KsjeBcpsC6W7KUmb5PdHbejJ6EzSwfdzXb2unuec85wntKFJ7nPf97179xAdHY1NmzYhJiYGS5YsKXTekgoNDdX1VZowYQK0Wi1q1aql60fk5eUFLy+vYs8bGRkp2j58+LDu+7Nnzxrs79u3L5ycnIp9HSIiIiIqHgZpiKxElWQYpLF1kcOlVhCSzl3RjTFIQ0REpmTq9aMBAHlQAAQ7w/4RDNLQ865tmzD8vWs33hg6BHfu3sWmLZuxaYvxLBQgt2+JMRcuXDCaVZLH2dkZkZGRFm04Hxoais2bN2PQoEFITU3F4sWLdQGi/Bo2bIht27bBzc2tRNd5++23ERcXh8mTJyM9PR1TpkzRZbwAuYGQGTNmQKVSlTpIAwCLFy9GYGAgpk+fjqSkJMycORMzZ840ebypn1GeoUOH4uuvvwaQm/UD5GYIFUYqlWLLli0YO3YsFi5ciAcPHmDy5MkmjxcEQVcizRKqV6+OoUOHIjIyEhcvXjTopzN58mTRz6Wo3nzzTZP7Nm/ebJClFRYWxiANERERkRUwSENkJcbKncnkjnCpwyANEREVTYZePxogtyeNViI1GGdfGiKgZYsWuHbxElav+QNbt/2Ff878g8eJicjOzoarqytqVq+Ol5s1Q+fOnUW9XwBg0KBB8Pf3x969exEdHY379+8jISEBCoUCrq6uCAkJQceOHfHuu+/Cx8fHxArMp2vXrrh58yZ++uknbN++HTExMcjIyICHhwdefPFF9OvXD0OHDoWNTene4k2cOBHt27fHnDlzcPjwYSQlJcHb2xstWrTAmDFj0KZNmxIFCIwRBAGTJk3C8OHDsXjxYuzbtw83btxAUlISZDIZqlSpgpCQELRu3Rrh4eGFBsKCg4PRokULHD9+XDd/REREkdZia2uLefPmYcyYMVi2bBn279+P27dvIyUlBfb29vD19UX9+vURFhaGXr16Way8XZ6lS5eiWbNm+OOPP3Dp0iWkpqYiJyfHotckIiIiorIhaPMK9VKl5u3tbbFmplQ05ybOweWZz+54lLm5oPv2Fbi5eRfOfyduAtv9yFrYuRd8pyBRnn1XL6JdiOXu3iXz0mo00KYpYNckBIKEreGoYFFRUaLG5Bem/YyL0+fptiUyGfql/APVuevY3v0tKJNSdPtqDuqBJl+ORkWm0WpxS5GGOrVrQ8rnC1mCWgPB0R6CIFj90qmpqYVmhhBVNGq1GtevX0dwcLCuPNvzSP/vNxFVHnx+E1VeAQEBuH/fsHqFNfDdLpGVqJLF5c5s3XJLJLjUDjI4Nu1GrDWWREREFUzmHXEmjWM1P12wTx7oK9qnuJ9gtXURERERERERUckwSENkJQZBGvd/gzTBNQyOTb122yprIiKiiiVDryeNU/UA3feOVcVBGpY7IyIiIiIiIir/GKQhshL9njS2/5Yzs/d0g52nuLlr6g0GaYiIyFCmXk8aeb4gjTxAL0jzIB6saktERERERERUvjFIQ2QlqhS9IM2/5c4AwFUvm4aZNEREpE+tUkGhlx3jVCNfkEYvk0ajVOHp4ySrrI2IiIiIiIiISoZBGiIrMcykeRak0S95lhYTC61GY5V1ERFRxaC4Fw/oZcbIg/yffa/XkwYAMu8+tPi6iIiIiIiIiKjkGKQhshKDnjQFZNKos5TIvBdnlXUREVHFkKnXjwbQK3cW6G+wP4N/S4iIiIiIiIjKNQZpiKxAq9EYljv7tycNYBikAYDUG7GWXhYREVUgGUaCNE75gjQOPp6Q2MpE+5lJQ0RERERERFS+MUhDZAXZaRkGJWpE5c5qVQMk4qdj2nX2pSEiomcyYx+ItqWODrDz9tBtCxIJ5AF+omMyGKQhIiIiIiIiKtcYpCGyAlVSqsFY/nJnUns7OAWJy9SkMkhDRET5ZN4RB2nkQf4QBEE0pv+3hKUziYiIiIiIiMo3BmmIrEC/1BkA2Hq4irZd64hLnqVej7XkkoiIqILRL3eWv9RZHnk1cZAm484DaPUyOYmIiIiIiIio/GCQhsgKVMnGMmn0gjR1xUGajDsPkJP11KLrIiKiikO/3JncSJDGKVBc7iw7PROq1HSLrouIiIiIiIiISo5BGiIrMJZJI8vXkwYAXPQyaaDVIv3mXUsui4iIKogcRRaeJiSKxuRBVQ2O08+kAYBM9qUhIiIiIiIiKrcYpCGygsJ60gCGmTQAkHqNfWmIiAjIvGMYaHGqYRikcTISpMlgkIaIiIiIiIio3GKQhsgK9DNpBKkUMhcn0Zi8qg+kDvaisdQbDNIQERGQqdePBjBe7szRrwoEqfjlHTNpiIiIiIiIiMovBmmIrEC/J43MzRmCIIjGBIkErnWqi8ZSrzNIQ0REQIaRII2TkSCNRGYDR38f8bn34iy2LiIiIiIiIiIqHQZpiKxAlSzOpNEvdZbHRa/kWRqDNEREBCAz9oFoW+bqbPJviVOQuOQZM2mIiIiIiIiIyi8GaYisQD+Txs7DzehxrnXEQRplUiqeJiZbbF1ERFQxZN4RB2mMlTrT7dPrS8OeNERERERERETlF4M0RFagn0kjM3H3s6teJg0ApF6/ZZE1ERFRxaFf7sypelWTxzoFioM0yicpyM5UWGRdRERERERERFQ6DNIQWYEyKUW0befhavQ4/Z40AJB6PdYCKyIioopEv9xZcTJpACDzLvvSEBEREREREZVHDNIQWYFKL0hja6Lcma2bCxx8vERj7EtDRPR8U6WmG5TNdAoqIJPGSJCGJc+oLNWsGwypgz3adXytrJdiVfv374cgCBAEAZGRkWW9HADQrWfYsGGlmmfKlCm6uWJjY82yNiIiIiKi51WlDtIoFArs2LED06dPR+/evREUFKR7MzFr1iyT50VGRuqOK8rXnTt3ROfHxsYW6bw///yzwPVfvHgRQ4cORWBgIOzs7ODn54e+ffviyJEjZvn3IetRJun1pPE0HqQBABe9bJpUBmmIiJ5r+v1oAEBeQLkzeYAvIAjiORikoWKIvRMLqYN9qb/efOftsn4oRPSvjIwMrF+/HqNGjUKLFi3g6ekJmUwGNzc3NG7cGGPGjMG5c+fKeplEREREzyWbsl6AJZ08eRJdu3Yt9nkODg7w8fEp8JgnT54gJycHvr6+qFrV9AclXl5ekEqlRvfZ29ubPG/t2rWIiIiASqUCALi6uiIhIQHr16/Hxo0bMWfOHLz//vtFeDRU1tRPlVArskRjtu7Gy50BuX1pEg6f0m2n3bwLTY4aEhvjv0dERFS5Zd6+bzDmVMN0uTOpnS0cfLyQFf9YN5Zxj0EaIqKKYsqUKZg6dSoA4Pbt26hevXqp5tu5cydef/11PH361GBfamoqzp8/j/Pnz2PevHkYM2YMZs+ebfI9LBERERGZX6UO0gCAu7s7/vOf/+i+xo4di/j4+ALPGTBgAAYMGGByf3p6Onx9fZGTk4OIiAjY2Jj+Z4yOji72i+orV65gyJAhUKlU6NWrF3766ScEBATgyZMn+OKLL7Bo0SKMHTsWjRs3Rps2bYo1N1mf8kmKwVhBmTSudWqItjVKFTLuPoBLzWpmXxsREZV/GbGGQRpHIyXN8nMK8hcFaZhJQ8VR1b8qzp06bXL/xClTsGXbVgDA0kWL0PSll40e5+5m+vUOEVlPYmKiLkATGhqKLl264OWXX4a3tzdSU1Oxe/du/PTTT0hPT8f//vc/KJVKLFy4sIxXTURERPT8qNRBmtatWyMpKUk09vnnn5d63rVr10KhUAAA3nzzzVLPp2/SpElQKpVo1KgR1q5dC5lMBgDw9PTEwoULERsbi6ioKHz22Wc4fvy42a9P5qXfRwAw3ZMGAFyCqxuMpV2PZZCGiOg5lXlHHGCx8/aAzEle4Dnyav54fOJZ2Rr2pKHikMlkaNiggcn9bm7PMoJrVK9e4LFEVPZkMhmGDx+O8ePHo3bt2gb7w8LCEBERgdatWyMxMRGLFi3Cm2++iebNm5fBaomIiIieP5W6J42lUrRXrFgBAGjRogXq1atn1rnT0tKwZcsWAMC4ceN0AZr8xo8fDwA4ceIEYmJizHp9Mj+jmTQepsudOdcMhKBX2ox9aYiInl+Zepk0TtVNlzrTHRPoJ9rOik+E+qnSrOsiIqKKYcCAAVi2bJnRAE2ekJAQTJw4Ube9Zs0aayyNiIiIiFDJgzSWcOPGDRw5cgSAZbJoDh8+rOtD07lzZ6PHhIaGwtnZGQCwZ88es6+BzEuVZBikKSiTRmprC+cagaKx1Gu3zL4uIiKqGPTLncmrm+6Fl8fJSDm0zPsFl3slspZHjx7hi0kT0bDJi3D29IBbFW+0bN0aP82bh+zsbJPnTZ0+DVIHe0gd7BF7JxY5OTlYtHQJ2nfqCP/qQZDJHdGu42sG52VkZGDO3Ll4rUtnVK1RHQ6uLvCu6o/QsDB88/1MpKQYvlbLLzMzE7Nnz0ZYWBiqVKkCW1tbuLi4oEaNGnjllVcwfvx4HD58uEiP/dChQ+jfvz8CAgJQpUoV+Pr6onfv3rr3F4V58uQJpk6diubNm8PT0xO2trbw8/NDly5dsGzZMuTk5BRpnsIcPXoUAwYMgL+/P+zs7BAYGIh+/fph//79Zplf36VLl/D++++jUaNGcHd3h52dHQICAtCnTx9s2rQJWq3W4Jx169ZBEAQIgoB58+YVeo2EhATIZDIIgoC+ffuaPO7o0aN45513ULduXbi4uMDBwQE1atTAG2+8Uejjr169OgRBQFhYGIDc3/UJEyagfv36kMvlcHFxQfPmzfG///3P6O96ZGQkBEHQ9aMBgBo1augeZ97XlClTCn28JdGuXTvd99evX7fINYiIiIjIUKUud2YJy5cvBwA4ODhg4MCBhR7fv39/3LhxAwqFAt7e3mjevDmGDx+Obt26GT3+8uXLAIAqVaqgSpUqRo+RSqUICQlBdHQ0Ll26VMJHQtaiNBKkKagnDQC4hdRC2o1Y3XbKlZvmXhYREVUAWq0WmbEPRGPyoMKDNHIjQZqMuw/hUjvIbGsjKomT0dF4vX8/gx6RJ09F4+SpaGz9axu2bdoMW1vbAudJTk7BoIghOBF9ssDj9v69D4OHDcOjR49E40lJSTh24jiOnTiOufPn4c8//8Srr75qcP6NGzfw2muv4c6dO6Lx7OxspKenIzY2FseOHcO6desKzXCfOnUqpk6dKgo4JCQkYOPGjdi0aRMWLVqEd955x+T527dvx6BBg5CaKi6lGx8fj507d2Lnzp348ccfsW3bNgQFlfy5Pn36dEyaNEm0zvv37+PPP//E+vXrMW3atBLPrU+tVuPTTz/Fjz/+CI1GI9r34MEDbNiwARs2bECnTp2wZs0auLo+y0bv2bMn3N3dkZycjJUrV2LUqFEFXmvVqlW6INbQoUMN9mdlZeGdd97BqlWrDPbFxsYiNjYWq1evxpAhQ7B48WLY2dkVeL2TJ08iPDzc8Hf95EmcPHkSW7Zswfbt2wv9XbemvJsFActVpSAiIiIiQ8ykKQa1Wo2VK1cCAPr06QMXF5dCz4mOjoZGo4FUKtW90ejevTv69+8vehGc5+HD3JrxVasW/AFM3v64uLjiPgyyMlWS+I20IJFA5uJU4DmuITVF21nxj6FMSTP72oiIqHzTpmciJ1MhGitauTPjQRqishQXH4/wvn2gVCox+csv8ffu3Th55CiWL1mC2rVqAQD2/v03vpv1faFzvfXuCJyIPok+r/fG+jVrEX30GHZu24ZB//d/umN2792Drj174tGjR3B3d8eEzz7D+jVrcfLIUezZuRMTPvsMLi4uePz4Mbp162b05qfBgwfrAjT9+vXDmjVrcOTIEfzzzz+IiorCrFmz0KlTJ9jYFHzv27JlyzBlyhQ0bdoUkZGROHnyJHbu3Inx48dDJpNBq9VizJgxuHHjhtHzDx06hPDwcKSmpkIqlWLEiBGIiorCqVOnsGbNGrRt2xYAcPHiRbRp06bQ7CBTli5diokTJ0Kr1cLJyQmTJ0/GoUOHcOLECcyfPx/VqlXDl19+ie3bt5dofn1vvfUWZs+eDY1Gg//85z9YsGABdu/ejdOnT2P9+vXo1asXACAqKgp9+vSBWq3WnWtnZ4cBAwYAyA18XLt2rcBr5b2Pq1KlCrp06SLap1ar0b17d12Apm3btli2bBn+/vtvnDp1CqtWrUKbNm1087z33nsFXisuLg49evSAUqnElClTcODAAZw6dQqRkZG6kmN79+7Ft99+KzqvV69euHDhAv773//qxqKionDhwgXR18iRIwu8fkn9/fffuu/r169vkWsQERERkSFm0hTDrl27dEGU4cOHmzzO3t4eI0eOxMCBA/Hiiy/qSpNdunQJ3333HX799VesW7cObm5uWLx4sejcjIwMAICjo2OBa8nbn56ebnT/7NmzMXv2bN22QqFAVFRUIY+QLEFx+ox4wMkBu3bvBgBos3OAeMHgnGxHw/jp/t17IWtUxyJrpIpNmZONfVcvlvUyqDi0WgiJ98p6FVQBZN01vBnj6pN43NT7m27s74ng5gxtyrPXCdfPX8T9q3Uts1BLEYAqvr7IePoUEknR7i269LR0WcY+Nj7wsvEyui8xJxEJOQmlmr+BfQOT+64rryNba7rcV1HnsbTsfB+UK1QqpD99WuDxmn8zMq7fuAF/f3/s3r0bQdWeZXoE16+P1m3C0KJlCzx58gTzFi7EmA8+NLiTX5mvlNe58+fx3Xff4d0R7+rG6gBo0QpIf/oUaWlpGDxsGHJychAaGopVv60SZWEAwMvNW6BPv37o1LkzEhMTMWrUKGzevFm3PzY2FidP5mbq/Pe//8U333wjOr9mzZpo3rw53n77bSQlJRlkuOS9rgdySxoPHDgQ8+fP1/0ua7VatGjRAv7+/hgzZgyUSiXmzp2LGTNmiOZRq9UYMmQIcnJyIJFIsHLlSlFWfu3atdGpUyd89NFHWL58Oe7cuYMPP/wQc+fONfETyc2Y0F9vcnIyPvroIwCAi4sLtm/fjoYNG+r2161bF127dkXXrl0RHR2tG09LSzOYqyj+/PNP/PLLLwCQ+7N8913R/lq1aqF9+/ZYsGABxo8fj71792LZsmW6wAyQe+PcwoULAQBLliwR9VTJ79KlSzh37hwAoHfv3sjMzBTtnz17Nvbt2wcbGxssX74cPXv2FO2vXbs2unXrhgkTJmD+/PmIjIzEgAED0LJlS9FxedlA169ff/a7ni+rqXbt2mjVqhVatMj9Xf/5558xevRo3e+6IAgIDAwU3Qzo6+uLwEBxKWQAJfo3L0hGRgbmzJmjW0e3bt1KdA2NRoOsrKznviz306dP+f6bqJLi85uILIFBmmJYsWIFgNy6wHl1ho3x9fU1Whe5QYMGWLlyJby9vTF79mwsXboUH3/8MerWNf8HJh999JHuTRYAeHt7o1OnTma/DhXuxIaDyN9Rxsm3Cjp16gStRgPlmasQXBwh6H3wpKwSgG1TF4nGamRqEBzSEET69l29iHb83agwtBoNtGkK2DUJMXjuE+nbcvgMlHpjbfqEw7lOdd22qb8n+2tWw5N/ngUsXNOVaF3B/q/QaLW4pUiDk709pEV8voy5NaZU1/zQZwzecPo/o/u2PDmEHxN+KtX80fWPmtw36e5EPMp5XOp5LE2WL3jiaGsLZ3v7Ao+XCM8CiP+bPQcNgw1f+zoHBuLNIUMxa85sPH78GPdu30ajhuLfV7t82SqvhoZi3PsfmLzmwnnzkJiYCHt7e6z9bRV8fHyMHvdiSH1MmjQJ77//Pg4cOICkpCTUqFEDAEQf5Hfu3NkgyJOfsX1OTs8yp318fLB8+XI4ODjoxlJTU+Hq6oqRI0dixowZiI+Px7Fjxwzm2rhxI2JjYwHk3ig2aNAgo2uYP38+9u/fj1u3buGPP/7ADz/8AE9PT6PH2traGlxnxYoVuhvAJk6ciFatWhl9nEuXLsUrr7yiG3NxcSnw38aUH374AUBu9sinn35q8rjPP/8c69ev12W0jBgxQrevQ4cOCA4OxvXr17Fu3Tp8//33EATDG6A2bNig+37EiBGi9SoUCt17t9GjRyMiIsLkWubMmYONGzciLi4Ov//+u0EP0fzB5J9//hkvvPCCwRyurq4YPnw4vv/+ezx+/BgPHjxAo0aNRMfY53tOlfTft7jGjh2LBw9yy2sOHjwYoaGhJZpHrVbDwcEBHTp0eK5LpkVFRfH9N1Elxec3EVkCPx0qoqSkJGzZsgUAMGzYMKMv/ovqq6++goODA7RaLbZt2ybal/dmTqFQGDtVJ29/XpYOlV/KJ+I70Ow8Cn+TZefhBgcf8V28qVfZl4aI6HmjSXgiHhAEOBrpN2OMk95xmSx3RmXMxcUF4T16mNzf9OWXdd/fun27wLneMBGoyLPx34yYtmFhJgM0efLffHXkyBHd9wEBz0oL/vLLL0YbvRdV3759RQGa/CQSCV566SUAwK1btwz279q1S/e9frZJfnZ2drpsf6VSiYMHDxZrjXl3BUskErz55psmj2vZsmWpS2FdvXoVV65cAQCTQaf88kqNHT9+XFTyDACGDBkCALh79y72799vcK5arcbq1asBAI0aNUKTJk1E+w8ePIgnT54UaS22tra6AFX+3xV9Li4uCA8PN7m/WbNmuu+N/cytbc6cObobEmvWrImffipdMJqIiIiIiodBmiJavXo1lEolJBKJ0UaTxSGXy9GgQW6JCv0X5f7+uR+o5N3FZErefj8/v1KthSxPlSSuCW7r4Vak8/T70qRcLfs3cEREZF2ahCTRtoN/FUjtitZkWh4ofo2geJgATXaOiaOJLC+4dp0Cy9Z5eLjrvk9LL7gX34svNDa5T61W4/SZfwAAO3buhNTB3vSXk6Mo2yF/v8dq1arhtddeA5CbiVGzZk2MHTsWW7ZsKXZfyHr16hW438PDA0Bu6TB958+fB5CbXaEfYNCXP8Mlr7xXUeVdp3bt2iYzcPI0b968WHPryysjBwD9+/eHIAgFfuVl3ahUKiQlif9fjIiI0N1Al1c+Lb9du3bpfl7G3sflX0uzZs0KXcv69esBFNwbNDg4uJDfdQ/d98Z+5ta0evVqjBs3DkDuujZt2mSVzB0iIiIieoZBmiJavnw5AKBdu3aiusLmlndX2qNHj/D4sfFyF2q1GlevXgUAXbCHyi+lXpDGzrNoQRq3kFqi7fRbd6FWqsy2LiIiKv/Uepk0TtUDTBxpSD+TRqvWIPNBvFnWRVQScnnBPRfzf6itny2hz93d9Oup5ORk5OSULCCpn82+evVqXUmr+/fv48cff0R4eDj8/f1Rp04dfPzxx4iJiSl0XrlcXuD+vMee19Mkv7wsDy8vr0LLR+W/gSvvvKLKO76wzKOiHlOQR48elfhc/Z9RtWrV0LZtWwDA+vXrDfavXLkSACCVSvERnZRFAAAgAElEQVTGG2+YbS0FVT4o6s8bKPx33ZI2bNiAoUOHQqPRwNXVFVFRUQal14iIiIjI8tiTpgjOnTuHM2dym78XlPpfVJmZmbh0KbdGfF7N6zyhoaGws7ODUqnEzp07jdZEPnLkiK5edIcOHUq9HrIsVZK43Jmte9HuTHPVC9Joc9RIu3kH7vXrmG1tRERUvuln0sirVy3yucYCOhl3HsC5GIGeimhZ9UWFH1QAP5mvyX0dXTqgkYPl+vrMCvwO2dqSl9R6nhQUrMgfoOnerRtmTP3K9ERqDQQHO10mRpUqVUS7vby8sGPHDkRHR+PPP//EgQMHcObMGahUKsTExGD27NmYO3cuvvnmG3zyySele1DPkfw/o6VLlxYrMyev8kB+Q4YMwb59+5CRkYENGzZg8ODBAHKzVDb/W/quY8eO8PU1fH7nX8uOHTtEZe4qs61bt2LgwIHIycmBk5MTduzYgZfzlRwkIiIiIuthkKYI8urzurm5oXfv3oUer9VqC+xZM2XKFGRlZUEQBHTv3l20z8XFBT169MCff/6JH374AQMHDoRMJhMd8+233wIAWrRogdq1axf34ZAVabVaKJ+UNJOmpsFY6pVbDNIQET0ntBoNNI/EQZpiZdIEGX6QmRH7AGhT6qWVay84Wu4ucG+ZN7xl3habv55DiMXmfp54enpCEITc12FKJRoWlHmu1kBwtC+032TTpk3RtGlTAEBWVhaOHTuGdevWYcWKFVAqlfj000/xwgsvWKSRcF7pscTERKjV6gIDVPHxz7LlCitZZuw6Dx8+REJCQqHHFuWYgnh7P3seOTo6omHD0gU/+/Tpg1GjRiEzMxMrV67UBWnWrVuHrKwsAMZLnemvxdXVtdRrqQi2b9+Ovn37Ijs7G3K5HNu3b0fLli3LellEREREz61KX+4sOTkZiYmJuq+8EgIKhUI0rlQqjZ6fnZ2NVatWAQAGDhwIe3v7Qq8ZFhaGr7/+GufPnxfdmXX58mUMHz4cs2bNAgC89dZbCAkxfDP+1Vdfwc7ODufOncPAgQN1/WeSkpIwcuRI7NixA4Ig6II1VH7lZCig1Su3UdSeNPJAP9g4ihvMply9aba1ERFR+Zb18BGQIy6DIy9GkEbmJIe9l4doLD32vlnWRlSeyWQyvPBvyaboU6egUpm3XKyDgwPatWuHBQsW4Ndff9WN//HHH2a9Tp68njlPnz7VZfebcvToUd33jRub7ttT0HViYmIKLZV24sSJYs2t76WXXtJ9f+jQoVLNBQBOTk7o06cPAGDv3r14+PAhgGelzlxdXREeHm6VtZhDYUHD0ti1axd69+4NlUoFR0dHbNu2Da1bt7bY9YiIiIiocJU+SNOkSRN4e3vrvu7duwcAmDx5smj8999/N3r+1q1bkZiYCAAYPnx4ka55584dfPHFF2jcuDEcHBzg5eUFuVyOBg0a6LJyBg0ahHnz5hk9v169eli5ciVsbW2xYcMGBAQEwN3dHV5eXliwYAEkEgl+/PFHtGlTyW+FrQT0s2gAwM6jaOXOBIkErnrZNKnXbpllXUREVP5lGAmoOBWj3Jmx4zNiH5RqTUQVxev/fiCfkpKCZf++/raE/JkzpvpJllZeTxwAWLTIdDk/lUql66Npb29f7PcKeY9Fo9Ho3rMYc+zYMVy+fLlYc+tr3LgxatbMfZ3722+/lTozB3iWKaPRaPDbb78hNjZWF3Tp37+/yZvt2rdvDxcXFwDAggULCuw1Yy0ODs9u1DJ1M2FJ7N27F7169YJSqYSDgwO2bt2KsLAws81PRERERCVT6YM0pZX3BqVBgwa6EgeF+f777zFixAg0adIEXl5euv4xtWvXRkREBPbt24dVq1bB1tbW5Bz9+/fH6dOnERERgapVq0KhUMDHxwe9e/fGwYMH8f7775f+wZHFqZIMgzRFzaQBYBCkSbl6E1qtttTrIiKi8i/TSJCmOJk0gLEgDTNp6PkwZuQoXbmvT8Z/jqjduws8/smTJ/j5559FY2fPnsWpU6cKPG/nzp267/OCDubWvXt31KqV26tw+fLluh4r+j766CPcvJmbdT106FB4eHgYPc6UIUOGwNnZGQAwbdo0XLhwweCYlJQUjBgxoljzGiMIAqZMmQIASE9PR69evQoNckVHR2P79u0m97dt2xaBgYEAcjNoVq5cqXvdbKrUGQA4Oztj3LhxAIDY2Fj83//9HzIzMwtcy969e3HkyJECjymN/H13rl+/bpY5Dxw4gJ49eyIrKwv29vbYvHkz2rVrZ5a5iYiIiKh0Kn1PmtjY2FKdv3Xr1mKf069fP/Tr169U1wWAhg0b6lL0qWIymklTxJ40AOAWUku0nZOhgOJBAuQBppsaExFR5ZB5R5z1IpHJ4FDVp1hzOAWJgzpZCYnIycyCjdzBxBlElYObmxvWrFqFLj16ICsrC93CeyK8R0+83iscdWrVhq2tLZKSk3DpwiXsP3oYO3fuhJeXF0aPHq2b4+zZs3jzzTfRqFEj9OjRAy+99BKqVq0KGxsbxMfHIyoqCosXLwYA2NramiV4YYxUKkVkZCTatm2LnJwc9OnTB2+99Rb69OkDLy8v3Lp1CwsWLMC+ffsAAEFBQSUqi+zh4YHZs2fjnXfeQVpaGlq1aoWPP/4YHTp0gK2tLU6dOoWZM2ciNjYWTZs2RXR0dKkeV0REBA4ePIilS5fi+PHjCAkJwdtvv42wsDD4+vpCpVIhLi4Op0+fxtatW3Hu3Dl88cUX6Nq1q9H5BEFAREQEvv76a1y6dAlz5swBkHujXKtWrQpcy4QJE3DkyBFERUVhy5YtqFu3LkaMGIFXXnkFXl5eyMrKwr179xAdHY1NmzYhJiYGS5YsKXTekgoNDdX1VZowYQK0Wi1q1aql60fk5eUFLy+vIs938uRJdO/eXZclNGPGDPj5+eHixYsmz7G1tUVwcHDpHggRERERFUmlD9IQlSVVspFMGveilTsDDIM0QG42DYM0RESVn35pMsdAP0gKaBhujLOR8mgZdx/CrZ7h3xeiyqZtmzD8vWs33hg6BHfu3sWmLZuxaYvxLBQgt2+JMRcuXDCaVZLH2dkZkZGRFm04Hxoais2bN2PQoEFITU3F4sWLdQGi/Bo2bIht27bBza3oNwXl9/bbbyMuLg6TJ09Geno6pkyZost4AXIDITNmzIBKpSp1kAYAFi9ejMDAQEyfPh1JSUmYOXMmZs6cafJ4Uz+jPEOHDsXXX38NIDfrB8jNECqMVCrFli1bMHbsWCxcuBAPHjzA5MmTTR4vCIKuRJolVK9eHUOHDkVkZCQuXrxo0E9n8uTJop9LYbZv346MjAzd9scff1zoOUFBQaW+4ZGIiIiIioblzogsqLSZNC61gyBIxU/T1Cs3S70uIiIq//TLncmL2Y8GAJyMlEdjyTN6nrRs0QLXLl7C8iVL8Hp4LwRVqwZHR0fIZDJ4eXmh2csvY+TIkdiyZQvOnj0rOnfQoEGIiorCp59+irZt26JOnTpwcXGBjY0NPD090apVK0ydOhU3btxA7969Lf5Yunbtips3b2Ly5Mlo2rQp3N3dIZPJ4OPjg06dOmHp0qU4c+YMgoKCSnWdiRMn4vDhw+jbty98fX1ha2uLqlWrok+fPvj7778xYcIEMz2i3GDHpEmTcOvWLUycOBGtWrVClSpVYGNjAwcHBwQFBaFTp06YPn06Lly4gE8++aTA+YKDg9GiRQvR/BEREUVai62tLebNm4dLly5h3LhxePnll+Hp6QmpVAq5XI5atWqhR48e+OGHHxATE4P+/fuX6rEXZunSpZg/fz5effVVeHp6wsaG91cSERERVVaClg0ungve3t4Wa2ZKpl2cMQ8XvnpW31xiZ4v+qWdzyxdoNFCeuQrBxRGCxHS8dHfPEUiLuaPb9mvbAq/Mm2rRdVPFsu/qRbQLsdzdu2ReWo0G2jQF7JqEFPjcJ9pcpx0Ud+N027WG90OzBV8ZHFfQ3xONKhsb/9MT0Gh0Y/XfH4p67w2y3MLNSKPV4pYiDXVq14aUzxeyBLUGgqM9BEGw+qVTU1MLzQwhqmjUajWuX7+O4OBgXXm251FUVBQ6depU1ssgIgvg85uo8goICMD9+2VzUyPf7RJZkDIpVbRt5+lW7A8BXPVKnqVevVXqdRERUfmmyc5G1v0E0VhJMmkktjLI9frYMJOGiIiIiIiIqPxgkIbIglRJ4nJnxelHk8ctpKZoWxH3CKqUtFKti4iIyrfMu3HQ5st+AQC5kdJlRaFf8ky/1w0RERERERERlR0GaYgsSL8nTXH60eTRz6QBgJRrzKYhIqrM9PvRAIBTCTJpAMBZ77z02PtgtVsiIiIiIiKi8oFBGiILUiWLy53ZehQ/SKOfSQOw5BkRUWVnrCSZuTJpstMyDP4+EREREREREVHZYJCGyIIMMmk8il/uzM7DDQ4+XqKxlKs3S7UuIiIq3zL1SpJJHR1gX8WzRHM5BRlm4KSz5BkRERERERFRucAgDZEFqZJKn0kDAK562TSpDNIQEVVq+pk08iB/CIJQormcjWTgGMvUISIiIiIiIiLrY5CGyEI0ajVUKWmiMbsSBmnc9PrSpN28C7VKVeK1ERFR+abfk0a/ZFlxOPh6QWJnKxrLYCYNERERERERUbnAIA2RhWSnpAF6jZltS1DuDABc9YI02hw10q7HlnRpRERUzukHUUrajwYABInEoORZ+h1m0hARERERERGVB+UqSLN69Wq88847iIiIwO+//17WyyEqFf1+NEDJM2ncG9QxGEu+dKNEcxERUfmWo8iC8tET0VhpMmkAwLm6OEjDTBoiIiIiIiKi8sGqQZrffvsNLi4uGDJkiMG+IUOGICIiAsuXL8fq1asxePBgDB061JrLIzIrVXKqwZitZ8mCNI5VfSBzcRKNpVyOKdFcRERUvmXeMQygyGtUNXJk0ekHeTLuPIBWoynVnERERERERERUelYN0mzbtg2ZmZno3bu3aHz//v347bffoNVq8corr6B9+/YAcoM6W7duteYSiczGeCZNycqdCYIAt/q1RWPJl5lJQ0RUGWXcNixFVvpMGvH5GlU2FHGPSzUnEREREREREZWeVYM0Z8+eBQCEhoaKxn/55RcAwIgRI3Do0CHs2rUL06ZNg1arxfLly625RCKzUSUZBmlsS1juDDAseZZ2PRYaVXaJ5yMiovIp00gpMnlQaTNpDM/PYF8aIiIiIiIiojJn1SDN48ePYWdnBy8vL9H4nj17IAgCPvjgA93YyJEjAQCnTp2y5hKJzEaZZKTcWQkzaQAYZNJosrORGhNb4vmIiKh8yogVB09kbi6wdXMp1ZzGMnHSjWTsEBEREREREZF1WTVIk56eDjs7O9HYvXv38ODBA/j5+aFevXq6cTc3N7i6uuLxY5bioIpJP5PGxskRUlvbEs/nXr+OwRj70hARVT6ZekEaY1kwxWXn5gJbV2fRWIaRjB0iIiIiIiIisi6rBmnc3d2RlpaG9PR03di+ffsAAK1atTI4XqPRwMHBwWrrIzIn/Z40dp4lL3UGAPJq/pA5y0VjyZfYl4aIqLLRD57IS9mPJo9+Ng3LnRERERERERGVPasGaRo3bgwAuj4zGo0GS5YsgSAIaNu2rejYpKQkpKenw8/Pz5pLJDIb/Uya0vSjAQBBEOBWr5ZoLOUygzRERJWNYSaNuYI04oycdGbSEBEREREREZU5qwZphg0bBq1Wi3HjxqFr165o1qwZjh49Crlcjv79+4uOPXToEAAgJCTEmkskMhv9TBpb95L3o8njplfyLPXabWiyc0o9LxERlQ+q5FRkp6aLxuRmKHcGAM5B4nkUDxKgVqrMMjcRERERERERlYxVgzSDBg3CkCFDoFarsXPnTvzzzz+ws7PD/Pnz4eHhITr2jz/+MJphQ1RR6Adp7L09TBxZdO4NxEEajSobaTfvlHpeIiIqHzJiDUuQmS2TpkageECrRcYdZtMQERERERERlSUba18wMjISb7/9No4dOwZXV1d06NABNWvWFB2TnZ0NZ2dnDBkyBN27d7f2EonMQvkkWbRt5+le6jnd6tc2GEu5FAO3kFpGjiYiooom00gJMnP1pHGuGWgwln7rHlyDa5hlfiIiInq+qFLTkXLuClKv3kLa1VvIjL0P5ZNkKBOToVVr4PFyQwSEd4B/5zYG/VWJiIjoGasHaQAgNDQUoaGhJvfLZDIsXrzYiisiMi+tVgtlol6Qxqt0PWkAwCmoKmzkjsjJVOjGkq/cQHV0KvXcRERU9jJuG2bSmKvcmVOQPyCRABqNbiz91l2zzE1ERESVn1qpQvzeo4jfcxSPj5xCyvlr0OZ7XaEv4/Y93F23AxI7W3g2ewFezV+EV7PGcG9SH46BfhAEwYqrJyIiKr/KJEhDVNnlZCig0avzb+dV+nJngkQCt3q1kHjqgm4s5VJMqeclIqLyIVOv3Jng7gIbB3uzzC21tYU8wBeZdx/qxtJv3zPL3OWJVqsFtNqyXoblCQI/3CIiIovT5OTg4Y6DuLP2LzzccQA56ZnFn0OpwuNDp/D40CndmK2HK9xfrA+PJvXh3qQ+3BvXg3PtIAgSq1blJyIiKhfKLEizadMm7Nq1C3fv3kVWVhb27t2r25eZmYlz585BEAS0bNmyrJZIVGL6WTQAYOdV+nJnQG7Js/xBmtRrt6DJUUNiIzXL/EREVHb0e9JIfUof4M/PpVY1UZAm7WblCtJotVqort+BVpFV1kuxOMHRAbbBQRYP1MTeiUWtkBDdto+PD25cugy5vOCyNbZOcqjVarRp3Rr7du0W7Zs6fRq+mjHD6Hn29vbwcPdAgwb10aVjJwwZPBju7sZfQ0n/DWAGVauGW9euF+dhERFRIRT343Fz+TrcjFyPrAcJZp9flZSKhH3HkLDvmG7MztsDAT3aI/D1jvBp2xwSmczs1yUiIiqPrB6kuX37Nnr37o3z588DyH0zrf/m0s7ODoMHD8adO3dw+PBhBmqowtHvRwOYpycNALjXryPaVj9VIv32PbjWqW6W+YmIqOzo96SR+HiadX7nGoGI+/u4bjsj9j60Gk3luWtVq4VWkQWJ3BGQVOIsE40WmkxFbsaQlbNpEhISMPfnnzDhs88tMv/Tp0/xMO4hHsY9xO49e/DtrO/x64oV6NCuvUWuR0REYuk37+LKrCW4/etmaLKzi3yezNUZLsE1YO/rDVt3F2TFPcbjQ9FQP1UWeQ7l46TcwNDydbD1dEPNiNdRa3g/uNRl/zwiIqrcrBqkSUtLQ4cOHXD79m34+fmhS5cuWLNmDRQKheg4GxsbjBgxAhMmTMCGDRsYpKEKx6KZNA3qGIylXLrBIA0RUQWn1WgMMmnMHqSpGSjaVj9VQhH3CPKqvma9TpmTCJUn8GSEFqbr/1vDrDlz8N47I+DhUfpMr2lTpqBn9x66bYVCgYuXL2HBokX458wZPHr0CK/364eTR46iXr6MHiIiMq/Me3E4P2Uu7qzeWmCfGQAQpFJ4NnsB3qEvo0qrl+D+Yj3Y+3ob3ICbnZGJuF2H8ehgNJ6cOIvkc1ehVauLtB7VkxRc/XEFrv64Aj5hLVDv47fg+1orlvokIqJKyapBmh9//BG3b99G06ZNERUVBTc3N/z1118GQRoACA8Px4QJE3DkyBFrLpHILJSJSQZj5grSOFevCqmDPdRZT3VjyZduIKjXa2aZn4iIykZWfKJBPzNzlztzrlXNYCz95r3KF6Qhi/D29sbjx4+RmpqKb7//HjO/+abUc/r7+6NhgwaisWZNm2LIG4Pxev9+2L5jBxQKBb6aMQO///prqa9HRERi2RmZuDJrKa7OWVFg1osglcKvYygCe3dC1W5hRaoUIXOSo1rvTqjWuxMAICfrKVIvXkfSmctIPnMZyWcvI+XidWhUBWfsJOw/joT9x+HepD4afP4uAsJfY7CGiIgqFasGaTZu3AhBEDB37ly4ubkVeGxISAhkMhlu3LhhpdURmY8yMcVgzM6z4N/5ohKkUrjVq4Un/1zSjaVc5vOEiKiiy7xt2B9G4mv+cmf60m/fg++rTc16HaqcunXpgtP//IMLFy9i3sIF+GD0aFStWtUi17KxscEP383E9h07AAA7d0VBo9FAUokzpIiIrO3+lr049eG0AnvOOAb6odZb/VBzaB84+lcp1fVsHOzh2fQFeDZ9QTemVqmQduUmHh06hfubd+Px4dMmM3mSz1zG4QEfwLPZC2jy7afwbvVSqdZDRERUXlj1Xc7Nmzchk8nQrFmzQo8VBAEuLi5ITU21wsqIzEu/J43M1dmsTQ/d9PrSpFy9WeS0cSIiKp8yjAVpzFzuzNbFCfZe4uyctFt3zXoNqrwkEgmmT/0KQG7vmKkzplv0esF16sDTM/c5kJaWhuRkw3KyRERUfFkJiTg8aCwO9RttMkDjHFwDLZZ/ix5Xd6Hh+P+WOkBjitTWFu6N66Hu6Ai0370S4bEH0GTmZ3AONt2H5snJ89jTbjAO9h2N9Jg7FlkXERGRNVk1SKNWqyGTyYp0B5xWq0VGRgbkcrkVVkZkXvo9aYqSCl4c7vVri7bVWUqk375v4mgiIqoIMmIfiLYFGxtIzJSFmZ9zzQDxdW8ZBoeITOnetSta/dsv8pdff8V1C2e929g8S/zPycmx6LWIiJ4H97fuw/YXu+Pe+p1G98uD/NFy5Sx0PbsVNd4Ih8TGqgVY4ODjhZAPhqHb+b/QfvcvqNqtrcljH2zdi+3/6YlL3y2CWqUyeRwREVF5Z9UgTUBAABQKBRISTKfS5jlx4gSUSiVq1qxphZURmZd+Txo7b/MGadwa1DEYS2bJMyKiCk0/k0ZezR+C1Pwv1ZxrivvSpDFIQ8X09bTcDJqcnBx8OXmyxa4TFxene99gZ2eny6ohIqLiUz9V4vTYGTjUdxRUSYYVS2yc5Wg84yN0O78d1Qd0g0QqLYNVPiMIAqq82gyvbpiPLqc3o1r/rkaP0yhVOD/pR0S16IvE42esvEoiIiLzsGqQpl27dgCApUuXFnicRqPBl19+CUEQ0LlzZ2ssjcislE/EPWnMnUnjXCMQUns70VjyRQZpiIgqssxYcUakU40AE0eWjn6QRpWcCmUyy8tS0YW2aoWuXboAADZs2ohTp09b5DrTvvla9/2rrVuLsmqIiKjo0q7fxq7WA3F9/m9G91ft3g7dzv2F+uPeMXifWR64NQxGq19/QKfjf8InrIXRY1Iv3cDusDdwbtKP0GRnW3mFREREpWPVIM3HH38MGxsbfPPNN9iwYYPRY2JiYtCzZ0/s27cPDg4OGD16tDWXSGQWBuXOvMwbpJHYSOGmV/Is+cI1s16DiIisK0OvbKW8uqWCNIbzpjObhoppxtSvIJFIoNVqMWHSRLPNm5WVhehTpzB42FAsWrIEQO7d1J9/8onZrkFE9DyJ230Eu1oPRMr5qwb77Lzc0WrVbLT+82c4VvUpg9UVj0eTBmi7czle3bgATrWqGR6g1eLyd4uwu80gpN+Itfr6iIiISsqqQZratWtj/vz5yMrKQr9+/VCzZk1dA9COHTsiJCQEdevWxY4dOyCRSLBs2TL4+flZc4lEZqF8YtmeNADg3jBYtJ1yJQaabNZqJyKqiNRPlch6+Eg05mQkmGIO+pk0AJB+665FrkWV1wuNGmFg//4AgL379mHf/r9LNM9bI0ZA6mCv+3LycEeL1qH4fc0aALk9af43ew7CXm1jtrUTET0PtFotrv20Egd6jkB2SprBfp+wFugcvQnV+naBIAhlsMKSEQQBVbuGocvpzaj/2bsQjGRZJp2+iB3NeuPWyo1lsEIiIqLis2qQBgDeeustbN26FdWrV0dsbCxUKhW0Wi327NmD69evQ6vVolq1ati6dSsGDBhg7eURlZpGrTYsd2bmTBoA8GhUV3xdVTZSb9w2+3WIiMjyMmMfAFqtaMzJQpk0Dj5esHF0EI0xk4ZK4qvJkyGTyQAAE740XzYNAPj6+mJoRASijx7DyPfeM+vcRESVnSY7G9EjJ+Ofcd9Aq9GI9glSKV746kOEbV8KR/8qZbTC0rNxsEfjrz5E5xPr4fFyI4P9akUWTrwzAdGjp0CtVJXBComIiIquTAo7d+3aFZ07d8aBAwdw9OhRxMXFQa1Ww8fHB6+88gratWvHmtNUYWUnpxl80GaJII1+Jg0AJF+4Dvf6dcx+LSIisqz0mDsGY061qgGP7hs5unQEQYBzzUAkX7yuG0tjkIZKoEb1Gnhn+FuYv2ghok+fwvqNG9Hn9deLNce0KVPQs3sP3ba9vT3c3dzg6elp7uUSET0XchRZOPLGR3i4fb/BPjtvD4T+MRdVQl+2/sIsxK1hMF7bvwoXv16Ay98uMghKxSxZg+RzVxD6+1w4BviW0SqJiIgKVmaREIlEgrZt26Jt27ZltQQii9DvRwNYptyZvJo/ZC5OyE7L0I0lX7gGDOhm9msREZFlGQvSONeubpEgDQA41xAHadJvM0hDJfPl+PH45bdfkZmZiUlTp6BXz56QSqVFPt/f3x8NGzSw4AqJiJ4fqpQ0HOw9Eo+PnDbY59aoLl5dPw/yoKplsDLLkshkeGHy+/Dr0ArH3vwUmXceivY/OXkeO1v2xavrfoJXiyZltEoiIiLTrFruLCEhwZqXIyoT+v1oAMtk0giCAHe9kmdJ+T5wIyKiiiP9pjhIY+/jBZmz3GLXc64ZKNpWPEiA+qnSYtejysvHxwcfjB4NALh67Roif11ZxisiIno+ZcU9wp72EUYDNAHhHdBh/6pKGaDJz7vVS+h8ciP8uxj2MVM+eoJ9nd7E3Q1RZbAyIiKiglk1SBMYGIguXbpg1apVUCgUFr+eQqHAjh07MH36dPTu3RtBQUEQBAGCIGDWrFkFnhsWFqY71tRX9+7dC73+9OnT0bhxYzg5OcHV1RXNmzfHTz/9BLVaXayOPdsAACAASURBVOj6L168iKFDhyIwMBB2dnbw8/ND3759ceTIkWL9O5B1PU1MMhizt0CQBjDsS5MWcwc5iqcWuRYREVmOfiaNU61qFr2es/78Wi3SYy2TtUOV37ixH8HDwwMAMG3GDDx9ytciRETWlBX3CHtfG4pUIzftBY8cjNA/5kLmZLmbP8oTWzcXvLphPhpNGg0Igmif+qkSR/7vQ1z5YRm0eiXKiYiIypJVy53l5ORg165d2LVrFxwdHREeHo433ngDnTp1gkRi/njRyZMn0bVr11LNIZfL4eTkZHSfu7vpD94TEhLQpk0bXLt2DQDg6OgIpVKJkydP4uTJk1i3bh2ioqLg4OBg9Py1a9ciIiICKlVugztXV1ckJCRg/fr12LhxI+bMmYP333+/VI+NLMNouTMLBWkM+tJoNEi5fANeRhonEhFR+ZVx865o27l2kEWv51wj0GAs/dY9uIXUsuh1qXJydXXF5+M+wacTxuPe/fuYv3BhWS+JiOi5kRX/GHs7DkP6jViDfS9M/QD1P3sXgl6worITJBI0/GIUPP7TEEeHfoLs1HTR/rMTZiHj1j28NPdLSNgPmYiIygGrZtIcOHAAb7/9Ntzc3JCZmYnVq1eje/fu8Pf3xwcffICTJ0+a/Zru7u5o3749PvnkE/z+++/w9S1eo7hx48YhPj7e6Nevv/5q8rz+/fvj2rVr8PPzw+7du5GZmQmFQoE//vgDzs7OOHToEEb/WxpC35UrVzBkyBCoVCr06tUL9+7dQ0pKCh4/fox3330XGo0GY8eOxYEDB4r1WMg6lE9SRNuCVAqZq7NFruXeKNhgLOnCNYtci4iILEOtVEFxL040ZpDpYmZO1fwh2Ij7hqTrBYqIimPUf/+LgKq5ZXS+nfU971AmIrKCrIRE7Os4DOnXb4vGBYkETedNRYPP33vuAjT5+Xdpg9cOrIY8yN9gX8zSNTg6+GOolaoyWBkREZGYVYM0rVu3xqJFixAfH49NmzahT58+sLOzw6NHj/Dzzz+jZcuWqFu3LqZNm4abN2+a5XpJSUnYs2cPZs6ciYEDB8LOzs4Mj6Rgf/31Fw4ePAgAWL9+PTp06AAAkEgkGDBgABYtWgQAiIyMxOXLlw3OnzRpEpRKJRo1aoS1a9ciICAAAODp6YmFCxeiU6dO0Gg0+Oyzzyz+WKj49DNpbD3dIFggUwwAHLw94eDrJRpLZpCGiKhCybh1D1qNRjRm6UwaicwGTtXEH1ik6fXFISoOe3t7TPziCwDAkydPoNH7nSYiIvNSPknGvk7DkHbtlmhckEjQYsV3qP12/zJaWfniWq82Xjv4BzyMVJu4t3EXDvYeiZxMy5fjJyIiKohVgzR5ZDIZevbsiXXr1iEhIQHLly9H27ZtIQgCbty4gSlTpiA4OBgtW7bE/PnzS3wdqVRa+EEWkJdh07ZtW7Rs2dJg/8CBA1GjRg1oNBqsXr1atC8tLQ1btmwBkJvFI5PJDM4fP348AODEiROIiYkx9/KplJRPxEEaS/WjyeOu15cmyUgdYiIiKr/0S50BgJOFgzQA4KJ3jbSYShSk0Wih1Wgq7Rc05TNL5c0hQ1E32DDLl4iIzCsnU4EDvd5D2hW9m1sFAc2XfYPqAwvun/u8cfD1RvvdvyCgZ3uDffF7juDv7u9AlZJWBisjIiLKVSZBmvycnZ0xbNgw7NmzB/fu3cP333+PF198EVqtFidOnMCYMWPKeonFtm/fPgBAly5djO4XBAGdO3cGAOzZs0e07/Dhw7o+NHnH6AsNDYWzs7PR86nsKR8nibYt1Y8mj4dekEZxPx7KpBQTRxMRUXmTbiQ44lzLCkEavWtk3HkAtaqCl/wQBAiODtBkKqBJz6y8X5kKCI4OBg2Ry5pUKsVXk6eU9TKIiCo1TXY2jgwaiycnz4t3CAKaL/kaNQb1LJuFlXM2jg5o9cdc1H57gMG+xKP/YG/HYUb7yxIREVlDueqQ5ufnhw8//BB169bF1KlTcfr06bJeElatWoUVK1YgLi4OTk5OqFevHsLDw/Hee+/BxcXF4PjExEQ8fvwYANCwYUOT8+bt0y93lrddpUoVVKlSxei5UqkUISEhiI6OxqVLl0r0uMhy9HvS2HlaOJOmYV2DseSLN+D7alOLXpeIiMwjXa/MmL2PF2TOcotfVz+TRqvWICP2AVyDa1j82pYiCAJsg4OA56EfiiBYpc9A9aDqUGc9LfLxfXv3LvT4yV9OxOQvJ5Z2acVaFxFRZaDVaHDivYl4uPOgwb5mC75CzYheZbCqikMileLlnydD5uqEKz8sE+1LOXcF+7q+hXY7l8POw62MVkhERM+rMs+kyXPs2DGMGjUKfn5+CA8Pxz///AMAJgMV1hITE4P4+HjI5XKkpKTg6NGj+Oyzz9CoUSOcO3fO4PiHDx/qvq/6b/NUY/L2paenIyMjw+D8gs7Nvz8uLq7A48j69O++sXiQpkEdgztpk9iXhoiowtDPpHGqVc0q19UP0gCVo+SZIAgQJJLK/1XOsmiIiMjyzn7xA2J/22ww3njGR6j1Zt8yWFHFIwgCGs/4GC9MG2uwL+XcFfzdZThUyallsDIiInqelWkmzbVr1/Dbb79h9erViI2NBQBotVo4OjoiPDwcgwcPRseOHctkbWFhYRg+fDg6duwIHx8fCIKApKQk/P7775gwYQLu3r2LLl264MKFC/D09NSdlz/g4ujoaHL+/PvS09Ph5OQkOr+gc/PvT09PN7p/9uzZmD17tm5boVAgKiqqwDnJPDITHou276clI8nEv702OweIL/2HLBJ/b2gePNJtxxw/hfj2L5Z6XqoYlDnZ2Hf1Ylkvg4pDq4WQeK+sV0HlRMrFq6LtNAcb3d/sp0+fFunvd0n+nmizcwAbKZCj1o2dPx6NGzW9ijWPRQlAFV9fZDx9Comk3NxbRJWKFkgrmzJ/Wq0Wqan8IJAqF41Gg6ysrOe+LHdR/34Xa86dR6CYv85g3C68De42DMQ9vt8vnsZBcHy3DxSL1ouGk89ewabQfnD+6r+QOBX8uQw9nyzx/CYisnqQJj4+Hr///jtWrVqFM2fOAMh9gyKVStG+fXsMHjwYr7/+OuRyy5f5KMiUKVMMxjw8PDBq1Ci0aNECLVu2RFxcHH744Qd8/fXX1l9gIT766CN89NFHum1vb2906tSpDFf0fFArVVibpRSN1W/2Euoa+bfXajRQnrkKwcURQik/eIp++QXcffDsjZDk9kO0rduAd9k+J/ZdvYh2IabLK1L5otVooE1TwK5JSKmf+1TxqZUqrH0svpMzpM0raPDv342oqKhC/36X5u/J7uoBouwZj5QstCxH/59otFrcUqTByd4eUj5fyBLUGgiO9mXymik1NRWurq5Wvy6RJanVajg4OKBDhw6QSqVlvZwyU5S/38UR//dx7P9/9u47vKmy/QP49yRp03Ske1FmWS0te8tUeBX3BJHhwFd9RcXXgaKiyFBw4UQFFyCCOFDUVxAVFQGVIqNQWsouFLrbdKTpSM7vD36tnJwWupInSb+f68p1ee6c0/MtUtrmzv08S9ep6h1uuRpDP1zEnymb6rLLcCghATtnzFOUrYdPQvvqp7j4+w/gZfQXFI5cVUt/fRMRAU5e7uxf//oX2rVrh0cffRS7du2CLMvo168fXn31VWRmZmLjxo2YMmWK8AbNhfTv3x8TJ04EAHz77beK52omYoCz0yv1Ofe5gIAA1fXnu/bc58+9lsSra6NBfZhjlzsDgODEbsocBSaYT2c7/L5ERNQ8pUdPqvZPCXDScmeAeskzT1jujIiIyJMUpx/Dtlv+C9lqVdSjxg7D4GUL2KBppq733IL+r85W1fOTkrFl/P2wWirquIqIiKhlOfW7+c8//wyr1YqOHTti9uzZSE1NRVJSEh588EHhe8801uDBgwEAR48eVdTbtGlT+9+ZmZn1Xl/zXEBAgKKxU3P9+a499/no6OhGpCZHq8ivo0nj4D1pACCkZ3dVrXBfusPvS0REzVN6JENV869jrxhHsW/SlGachrVCzNJPREREpFRZaMKWG6ar9kgxxnfG8DWvQevtLSiZZ+k2fTL6vfyEqp7z61/YPvUR2KqrBaQiIqLWxKlNmnvvvRdbt27FkSNHMG/ePHTvrn5h2d2FhYUhPDwcALB/f/17RNQ816NHD0W95jgnJwe5ubmq64CzI+RpaWfXr09ISGh2Zmo5dU7ShDu+SRMYFwtJp1y9sGDfQYffl4iImqekjsmVgM7imjSw2VBylPslERERiWarrsbWSQ+h5NBxRV0fFoxR697hMlwtrPsDt6LPosdU9VPf/Iyk++ZAtpt8JiIiaklObdIsWbIEF110kTNv6TB//fUXAKBTp06q58aMGQMA2LhxY53XyrJcu8nY2LFjFc8NHz4cer3+vNdv27YNJSUldV5PYlXkFahqzpik0Xp7IyguVlEr3M9JGiIiV1dy+Lji2CcyDF4Bzlv2NaCOqR0ueUZERCRe8jOvIXvzH4qaxssLw9e+Af/YdoJSebb4h+5AwhP/UdWPLl+HvU+9IiARERG1Fly8tA4XeofE7t278emnnwIArr76atXzU6ZMAQD88ssvtc2cc33++ec4evQoNBoNJk2apHjOaDTWfsxXXnkFVVVVqusXLVoEABgyZAi6dOnSgM+InKUir0hVc8aeNIB6X5rC/emwVVvrOZuIiFxBid1yZ3U1TRzJv30MNF5eilqxXeOIiIiInOvk15uQ+soHqvrAt+ciYvgAAYlaj55zZqDLXTer6qmvfIDUxR8KSERERK2B7sKnNM2WLVsAAL6+vhgwYICi1lgjR45sco7CwkJYz9lgz2azAQDMZjPy8vJq6wEBAbUTLIsWLUJ6ejomTpyIIUOGIDAwsPZjrV27Fk888QSqqqoQFRWFRx99VHXPK6+8EiNHjsSWLVtw4403YsWKFRgzZgxsNhu+/PJL3HXXXQCA22+/XbXcGQDMmzcP3377Lfbu3YuJEyfijTfeQExMDAoKCjB79mxs2LABkiTVNmvIddjvSaM1+EDna3DKvUN6xeHop9/VHlvLLSg+dBxB8Z2dcn8iImq80iPKqRX/zu2den+NTgv/Tm1RnH6stsZJGiIiInGKDx7Dn/9+UlXv/uDtiL31egGJWhdJktD/9adRWWhCxhfK1U32PPES/Dq0QfsbxwlKR0REnsphTZrRo0dDkiTExcUhJSVFUWsMSZJQ3YxN2vr27YsTJ9QvNsyZMwdz5sypPf7oo49w++23AwAqKiqwfPlyLF++HMDZ6RatVouioqLaKZvY2Fh89dVXCA0NrfO+n332GUaNGoWDBw9i7Nix8PX1hc1mg8ViAQCMGDECb731Vp3XxsfHY+XKlZg6dSrWrVuHdevWISgoCCaTCbIsQ6PR4NVXX8WoUaOa+sdCDmK/J40z9qOpEdInXlUr2JvKJg0RkYuyVlSiLOOMoubsSRrg7L40bNIQERGJV1Vahq0TZ6C6pExRjxg5EH2ef0RQqtZHo9ViyEcvoLKoBFk/bVM898cdj8PQJhLhQ/sKSkdERJ7IocudybJcO7lybq0xD/vrnWH8+PGYPXs2LrnkEnTo0AE2mw2lpaWIiIjA2LFjsWTJEiQnJ6NXr171fozIyEjs2rUL8+fPR8+ePSFJEry8vDBw4EC88cYb+OWXX2Aw1D9hMWHCBPz999+YOnUqYmJiYDabERkZiRtuuAFbtmzBjBkzHPGpUzPZ70mjDwly2r39O8TAOzBAUcvfm+q0+xMRUeOUHj0J2C2xKqpJc66yU1moLrc4Pcd5cbNeIiK30tg3Z9LZ10p23PsMTAcOK+qGNhG4aNViaHQOe48t1UHr7Y3ha19HyICeirqtohJbbpyOEr6phYiIWpDDvsvX1VwR0XA5fvx4o69JSEjA/Pnzm31vX19fzJ49G7Nnz27S9YmJiVi5cmWzc5DzWFSTNHVPWjmCJEkI6R2PrC07amsFe9Ocdn8iImqcun65d/ZyZ4C6SQNZRsmxkwju0dXpWezVvMRntdmg1WqFZiEiogurWWqcTZrGO/Lh58j47HtFTdLpMGz1azBEhglK1bp5+fth5Lq38eOIiSg7kVlbr8wvwm/X3oN/bVkDfajzVs8gIiLP5dBJGqLWpiInX3HsExHi1PuH9I5THJceP4WKomKnZiAiooYpPZKhqgV0FjFJ01FVc5UlzyRJgl6jRXl5uegoRETUAGazGT4+PmzSNJIp9TB2PbJQVe/34uNcVkswQ2QYRq1fCq8go6JecvgEfh//AKwVlYKSERGRJ3FqkyYjIwOZmZkXPvH/nT59GhkZ6hcwiFyVJVe53JmPEydpACCkd1370nCahojIFZUcPq449okMg1eAn9Nz+LeLgkbvrai5SpMGAPy1OhSXlIiOQUREDVBcXAyj0XjhE6lWdbkF26Y8AqvdUqPtx1+OrtMnC0pF5wqM74wRa9+AxstLUc/d9jeSHphbu3cxERFRUzm1SdOxY0cMGjSowecPGzYMsbGxDkxE1HJsVisqVMudOXmSpld3wO5dawXcl4aIyCWV2E3SiNiPBgAkrRYBndopai7VpNF5w2I2I7+w8MInExGRMHl5ebBYLGzSNNKeWS/BtD9dUfPr2BYDl8zlRJILiRw9GIOWqpfFP7ZiHdLf+lhAIiIi8iRO33muse8w4DsSyF1U5hepNjb2iXDuJI2Xvx+MXTqg+NDx2lr+ngNOzUBERA1TekTZCPEX1KQBzu5LY0o7UnvsSk0aL40GbfS+OJ2XB7PZDGNAAAwGA7QajeqNCUSNZrNBslqFvBBqs9lq9+8gcldWqxVmsxnFxcWwWCxo3749vOymDah+p9b/hEPvrlbUJJ0OF338MrwDAwSlovp0mnwtSo+exP4FSxT13Y+9AGN8Z0SPHSYoGRERuTunN2kaw2w2Q6dz6YhEtSy5+aqaj5MnaQAgpE+8oklTuC8dstUKiRsuExG5DGtFJcoyzihqAZ3bC0pztklzLvOpLFSVmeHl5ysokZJeq0M7H3+UVFaiICcXFTa+sE0tRJYheemENPzKy8thMBicfl+ilubj4wOj0Yjo6Gg2aBrBfCoLf90zW1XvNXcGwgb1FpCIGiLxqekwpRzCya821dZkmw3bpzyCS7euFTYZTURE7s1lOyCHDx9GXl4eoqOjRUchahBLToGqpnfyJA0AhPaKx/HPN9QeV5eZUXwkA4HdOjk9CxER1a30yAnV9KXIX+oDu3VU1YoPn0BoHXudiaLTaBDs7YNgnJ205qw1NZdss0EuMcO7R1dIGqeuAg0A+OmnnzB27Fin35eopUiSVPugxpFtNvz57ydQWWhS1CMvGYr4h+8UlIoaQtJoMOSDhSg5koGi5H/2f60sNGHLjffh0t8/hZfRX2BCIiJyRw5t0qxfvx7r169X1EwmE6ZNm1bvNbIso6ioCFu3bgUADB8+3JERiVpMRV2TNGHBTs8R0kf9glrB3lQ2aYiIXMi5E481AgT+Ox3YTb0HoOngMZdq0pxLkiTwJUFqLlmSIEOCVqsV0qQBAC0nnYlapUPvrEb2L38qavrwEAz9cJGwf4+o4XR+vhj5xVv44aLxin1pi9OOYPttMzHyyyX8/0hERI3i0CbNnj17sHz5ckiSVLu3THl5OZYvX96g60NDQzFnzhwHJiRqOXVO0ghY7iygU1t4Gf1RVVxaW8vfk4pO469wehYiIqpbSfpxVU3kcmeG6HB4BfihqqSstmZKPyosDxERkacqPngMe556RVUf8t7zMERHCEhETeHXIQbDP30dm8dNg1xdXVs//f2vSFn4DhKfuk9gOiIicjcObdL06dMHt912W+3xihUrYDAYMGHChHqv0Wg0MBqNSExMxPXXX4+QEOe/yE3UFPaTNDp/X+h8nb/OuKTRIKRXd2Rv/bu2VrA37TxXEBGRsxWnH1Mc+7aPFvI9o4YkSTB27Yj8XSm1teI6GklERETUdLbqavx55yxYyy2Kepd/34w2l48SlIqaKmLEQAx4bTaS7n9WUd83fwlCBvRCm8tGiAlGRERux6FNmmuvvRbXXntt7fGKFSsQGBiIjz76yJG3JRLCkluoOPYJd/5+NDVCevdQNGlKjmag0lQC78AAYZmIiOgfJXbLnRm7il+SMrB7rKJJY0o/BlmWudcAERFRC0l9+X3kJyUrav6d2qHPCzMFJaLm6nLXzShMTsPhZZ/+U5Rl/HH7TFz2x5fw7xgjLhwREbkNpy6S+csvv+DLL7905i2JnMZ+kkYfIW4KLKR3nKpWkMxpGiIiV2E/SRPQtaOYIOew37usqrgU5Vm5gtIQERF5loI9B7Bv/hJlUZIw5IOF8PL3ExOKWkS/l59A6KBeilplgQnbbnkQVkuFoFREROROnNqkGTVqFIYOHerMWxI5jSVXuSeN0EmaXnU0abjkGRGRS6jIL0RlfpGiZuzmCpM06gwmu2YSERERNZ61ohJ/Tpul2LsEAOIfnobwYf0FpaKWotV7Y9jq16APC1bUC3al4O+HnxeUioiI3IlTmzTp6emYNm0aFi5ceMFz58+fj2nTpuHIkSNOSEbUfJYc5SSNj8BJGm+jPwJilRtQ5+9NFZSGiIjOZb/UGeAakzTGOjJwXxoiIqLmO/DiMphSDilqgQld0XPODEGJqKX5tYvGRStfhqRRvsx25IPPcHTlV4JSERGRu3Bqk2blypVYsWIFgoODL3iuj48PVqxYgY8//tgJyYiar8JukkYvcJIGAEL7xCuOC5PTINtsgtIQEVGNuhofAS4wSePl5wvftlGKmin9qKA0REREnqEoJR0HXlimqEk6HYZ8uAhavbegVOQIUWMuQs9n1Y23nQ/MRSHfNElEROfh1CbNDz/8AAC45pprLnjupEmTIMsyNm7c6OhYRM1mtVSgqrhUUfMJFzdJAwAhdk2aqpIylBw9KSgNERHVsJ+k0ei94dc+WkwYO/b70pgOcrkzIiKiprJZrdhxz9OwVVUp6gmz7kFInx6CUpEj9Zh5F2KuvFhRs1oqsPWW/6KqpExQKiIicnVObdJkZGTA398fbdq0ueC5MTEx8Pf3R0ZGhhOSETWP/X40AKAX3aTpHa+q5e85ICAJERGdq9hun5eALh1US2OIYt+kKTl+CtbKSkFpiIiI3Fv6Wx8jPylZUTPGd0aPx+4WlIgcTdJoMOTDRfDv1E5RLz2SgaT7n4Usy4KSERGRK3PqKwImkwlarbbB5+t0OhQUqF/8JnI19kudAeInaYyd28MrwE9Ry9+VIigNERHVsJ+kMbrAUmc17Js0crWVU5hERERNUHr0JJKffUNZlCQMXrqAy5x5OO8gI4avfR0au//PJz79DkdXrBOUioiIXJlTmzTh4eEwmUzIzc294Lm5ubkoKipCSIjYF7qJGsKSk6+q6SPE7kkjaTSqaZr83ZykISISyWa1ouTwCUUtoGtHMWHqENhd3TAypXPJMyIiosaQZRk77psDq7lcUe923xSEDe4jKBU5U3DvePR7aZaq/vd/F8CUelhAIiIicmVObdIMHjwYAPDee+9d8Nxly85urDdw4ECHZiJqCXUtdyZ6kgYAwvolKI5LT2TCklcoKA0REZkzzsBWoVw+LMCFJmn827dRveuT+9IQERE1TuXPO5C9+Q9Fza9DDHrNfVBQIhKhy90T0e76SxU1a7kF2yY/jOpyi6BURETkipzapLn11lshyzLmzp2LtWvX1nve2rVrMW/ePEiShNtvv915AYmaqKKuSZqwYAFJlEL7J6pq+bu55BkRkSj2S50BgLFbR6fnqI+k1cLYpYOiVnyITRoiIqKGsuTkw/zB16r6wCVz4eXvV8cV5KkkScKgd+fDr0OMom5KOYRdjywUlIqIiFyRU5s011xzDa666ipUVVVh0qRJGD58OBYuXIjVq1dj9erVWLhwIYYNG4ZJkyahqqoKV1xxBa6//npnRiRqEkuecpLGOzQIGp1OUJp/BCd2g2SXg/vSEBGJU1zH0mGutNwZoN6XhpM0REREDbf7iZcglymXOet06/WI/tcwQYlIJO8gIy5a9Yrq9/IjH3yGE59/LygVERG5Gqe/irxmzRpMmTIF69evx/bt2/HHH8oRYFmWAQA33HADVqxY4ex4RE1SYbfcmU+42P1oaugMPgju0QUFyWm1tTw2aYiIhLGfpNGHBUMfEiQmTD3s96Wx5BagoqDI5XISERG5mpwtO3B81XpFTR8Rir4vPCYoEbmCsEG90Xv+Q9jzxEuK+o57n0FIv0QEdG4vKBkREbkKp07SAICfnx+++uorbNy4ERMnTkT79u2h1+uh1+vRoUMHTJo0CZs2bcIXX3wBPz+OApN7sNgtd+YTIX4/mhqhdvvSFKUeRrWZ698SEYlgP0njalM0ABDYVb1Hjin9uPODEBERuRFrZSWSZsxT1fu+8Bjf6ECI++/tiL5shKJWXVKGP26fCVtVlaBURETkKpzepKlx6aWXYvXq1Th27BjMZjPMZjOOHj2KVatWYezYsaJiETWJ/SSN3kUmaQAgtJ9yXxq52oqCfWn1nE1ERI5kP0kT0E3dEBHNfpIGAEzcl4aIiOi8Dr6xAsWpRxS1iFGD0PGWqwUlIlciaTQY8sEiGNpEKOr5O5Kx//l3BKUiIiJXIaxJQ+RJLPbLnYUFC0qiFtavh6qWv/uAgCRERK1btbkc5pNnFDWjC07S6EOC4BOmnAgt5r40RERE9So7kYn9zylfaJd0Ogx4/RlIkiQoFbkan/AQDF3+EmD3d+LAoqXI3b5LUCoiInIFwpo0VqsVO3bswBdffIGVK1eKikHUbLIsq5Y700e4ziSNPiQI/h3bKmr5u/YLSkNE1HqVHD6hqgV06+j8IA1gtJumMaWzSUNERFSfvx9ZCKu5XFGLe+gOBMZ3FpSIXFXkqEGIf+RORU222fDH7Y+hbB3bKgAAIABJREFUqrhUUCoiIhJNSJNm8eLFiIqKwtChQ3HzzTfjjjvuUDxfVFSEnj17Ii4uDllZWSIiEjVYdUkZbBWVippPuOvsSQMAYXb70uTvToVstQpKQ0TUOtkvdQYARhdc7gwAAu0mfEyHjsNWze8bRERE9jK/+wWZ3/6sqGkigpH45L2CEpGr6znnAQT3Va54UXYiEzv/O19QIiIiEs3pTZo777wTM2fORH5+Pry9vesc/Q0KCsLgwYNx6NAhfPbZZ86OSNQo9lM0AKB3sSZNqF2TprrMDFMdLxYSEZHjFNtNo0gaDfxj2wtKc35Bccp3/toqKlF67KSgNERERK6p2lyOvx9+TlX3vftG6HwNAhKRO9B6e+Oi5S9Ba/BR1I9/8g1OfP69oFRERCSSU5s0X3/9NT766CMEBATg008/RWlpKcLDw+s8d/LkyZBlGT/++KMzIxI1miU7T1UzRIYJSFK/0H6Jqlr+rhQBSYiIWq8SuyaNX4cYaPXegtKcX13LsxTZbYZMRETU2h14cRnKTmQqajFXXQLvQerfv4jOZYyLRb+XZqnqSffPRVnGaQGJiIhIJKc2aZYtWwZJkrBo0SJMmDABWq223nMHDRoESZKwfz/3ziDXVtckjY+LNWn8O7SBPiRQUctjk4aIyKlKDin3pAmwW1LMlQR0ageNXQOpKPWwoDRERESup/TYKaQu/lBR0xp80H/xk4ISkbvp/O8JiLnqEkWtqqgYf945CzYuT05E1Ko4tUmzc+dOAMDUqVMveK6fnx+MRiOys7MdHYuoWcqzclU1V2vSSJKkmqbhJA0RkfPIsqxa7iygW0cxYRpAo9Mi0C5fUdpRMWGIiIhc0O5ZL6r2Jk148l74dYgRlIjcjSRJGPTufNXrBzlbkpD26of1XEVERJ7IqU0ak8kEo9EIPz+/Bp0vy7KDExE1n/0kjdbXAJ2/r6A09bPfl6Y8Kxfm0zmC0hARtS6W7DxUmUoUNaMLT9IAQFBcF8VxUeph/mxGREQEIOuXP3Hqa+XS7P6x7RH34O1iApHb8gkPweD3nlfV9z37JgqT0wQkIiIiEZzapAkJCUFxcTEsFssFzz19+jSKi4sRGRnphGRETWfJUu5JY4gMgyRJgtLUL6xvgqqWt4vLCRIROUNxHVMoxjj1vi+uJMhuX5qq4lI294mIqNWzVVdj1yPqF9X7vvi4y+41R66tzWUj0O0+5Yoztqoq/HHH47DaTWsREZFncmqTZsCAAQCAn3/++YLnLl26FAAwbNgwh2Yiai5LtrJJ4xMZKijJ+QXFd4bWR6+o5e8+ICgNEVHrUpx2RFUzxsUKSNJwgfHqJlJRqvrzICIiak0OL1sLU8ohRS1q7DDEXHWxoETkCXo/9zCMdj97mfanY/+CJYISERGRMzm1SXP77bdDlmU8+eSTKCwsrPe8tWvXYuHChZAkCXfeeacTExI1nv1yZ662H00NjbcXQnp1V9Ty/uYkDRGRM5jsJmm8gowu+/2iRmC3ToBG+aOiKfWwoDRERETiVeQXYt+8NxU1SadDv5efcMnVFMh96Aw+GPrhC5B0OkU99eX3kffnbkGpiIjIWZzapLnxxhtx5ZVXYt++fRgwYADmzZtXu/TZ6tWrsWjRIgwfPhyTJk1CdXU1brnlFlx8Md+NQq6tPDtXcezKL7qF9ktUHBenH0NFUbGgNERErUfxQWWTJjAu1uVfzNEZfBDQsa2iVlTHRBAREVFrkfzsG6gsNClq3e6dVOf0KVFjhfRLQMIT/1HUZJsNf975BKrN5YJSERGRMzi1SQOcnZIZP348jh07hrlz56K4+OwLxFOnTsVTTz2F7du3Q5Zl3Hzzzfjggw+cHY+oUWRZhiXbPSZpACBsQE9VLW8np2mIiBzNvknj6kud1bDfl6aIkzRERNRKFSan4cj7nylq+vAQJM6+T1Ai8kQJj9+NkH7K/WRLDp/A3qcWC0pERETO4PQmja+vL9auXYtffvkFkydPRmxsLAwGA7y9vdGuXTtMnDgRmzZtwpo1a6DX6y/8AYkEqjKVwGa3kZ/BhZs0oX16QNJpFbW8ncmC0hARtQ5VxaUoz8xW1Izd3eMdt/ZNmvKsPFTYvYOYiIjI08myjF2PPA/ZZlPUe8/7L7yDjIJSkSfSeHlhyIeLoNF7K+rpb69C1uY/BKUiIiJH0134lKbJyMiAVqtFTExMnc+PGjUKo0aNctTtiZzCkpWnqvlEhApI0jA6Xx8EJ3ZDwZ7U2lruDjZpiIgcyX6KBgCM3TsJSNJ4QfFdVLWi1COIvKifgDRERERinPxqE3K2JClqwX17oNNtNwhKRJ4sML4Les39L/bMelFR/+uep3D5zvXwDgwQlIyIiBzFYZM0HTt2xKBBgxS1adOm4eGHH3bULVXMZjM2bNiABQsW4IYbbkCHDh0gSRIkScLLL79c73WyLGPr1q2YNWsWRowYgbCwMHh5eSEkJATDhg3DSy+9hJKSknqvP378eO19zvf44osvzpt///79uO2229CuXTvo9XpER0fjpptuwrZt25r8Z0Ity5JTR5MmynUnaQAgfEAvxbHp4FFUmur/+0xERM1jSqujSRPnHpM0da2xX5TKfWmIiKj1sFZUYu+Tr6jq/Rc/BY1WW8cVRM3XfcatCB/eX1EzZ5zBrpmLBCUiIiJHctgkDXC22XGu5cuXIyoqCosXO2ctzR07duCKK65o9HXPP/88Zs+eXXus0WhgNBpRVFSE7du3Y/v27Xj77bexYcMGxMXFnfdjhYWFQVvPD24+Pj71XvfZZ59h6tSpqKw8u5RWYGAgsrOz8eWXX+Krr77Cq6++ihkzZjT6c6OWVZ5dR5MmMlxAkoYLG9QLB99f+09BlpG3KwVtLh4iLhQRkQcrTlM2NTR6b/h1rHvS2NXog4wwRIWjPCu3tmZK4740RETUehx6ZzVKj51U1DrcfCXCOVVKDqTRajHkvYXYMOA6VJeZa+vHVqxDu2vGIuaqiwWmIyKiluawSRofHx+YTOLXLA8ODsaYMWMwc+ZMrFmzBlFRURe8pqqqCoGBgbjvvvvw22+/wWw2o7CwECUlJfjwww8RGhqK48eP48orr4TFYjnvx0pKSkJWVladj6uuuqrOa1JTU3HrrbeisrIS1113HU6ePImioiLk5ubinnvugc1mw0MPPYTffvutSX8m1HIs2fmqmk+k6y53BgChfXtA0iq/9POSuOQZEZGjFNtN0hi7dXKrd97a70vDSRoiImotKgqKsH/hO4qaRu+N3vMfEpSIWhP/2Hbo+8JjqvqO6c+gIq9QQCIiInIUhzVpOnfuDIvFgjfeeANms/nCFzjAiBEjUFBQgJ9++gkvvvgiJk6cCL1ef8HrrrvuOhw/fhxvvfUWRo4cWXuNn58f7rjjDnz77bcAgKNHj+Lzzz9v8dzPPPMMKioq0LNnT3z22Wdo27YtACA0NBTvvvsuLrvsMthsNjz++OMtfm9qHIvdJI2X0R86Q/0TUq7Ay88XQT26Kmp5O/cJSkNE5PnsJ2mMcbGCkjSN/b40JcdOodp8/jepEBEReYKU599BVVGxotZ9xm3w6+AeE7Hk/jr/ewKiLx2hqFmy87DzoQWCEhERkSM4rEkzadIkyLKMhx56CAEBAbVLfmVnZ0Or1Tb4odM1fUW2+pYZu5A+ffogKCio3ueHDh2KHj16AAB27tzZpHvUp7i4GN988w0A4NFHH4WXl5fqnCeeeAIA8Ndff+HwYS45IpL9cmc+ka69H02N8IHKfWkKDxxGVUmZoDRERJ7LWlGJ0mOnFDV32Y+mhv0kDWQZpnT1PjtERESepOTwCRx6d42ipg8LRo+ZdwlKRK2RJEkY9O58eAUZFfWMz77HqfU/CUpFREQtzWFNmpkzZ+Kuu+6CVquFLMu1+9PU/HdjHq6oZj8Zq9Xaoh9369attfvQjBs3rs5zhg8fjoCAAADATz/xm7JIFaomjWsvdVYjbGBPZcFmQ96uFDFhiIg8WOmRE5DtflYIdPNJGgAoSuOSZ0RE5Nn2zl4MW1WVotbz6fvhHRggKBG1Vr4xkej/6lOqetIDc1FRUCQgERERtbSmj6lc6APrdFi6dClefvllpKWlwWw24+KLL0ZISAi+/PJLR93WKfLy8rB//34AQM+ePc977oQJE3Do0CGYzWaEh4dj8ODBmDZtGq688so6zz9w4AAAICIiAhEREXWeo9VqERcXh6SkJKSk8IV1kdSTNOGCkjROWL9EQKMBbLbaWt7OZESPGiQwFRGR5zGlqSdO3G2SxhAdDi+jP6qKS2tr3JeGiIg8We62v3Hyq02KWkC3Tuh853hBiai163jL1Tj5xUZk/u+X2polOw+7Hl2IoR++IDAZERG1BIc1aWoEBARg4MCBtcfe3t4YNWqUo2/rUM8++ywqKythNBoxfvz5f0hLSkqC0WiEVqtFZmYm1q1bh3Xr1mH8+PFYtWoVvL29FeefPn0aABATc/41bmNiYpCUlIQzZ84075OhZrHk5CuODW6y3JlXgB+C4mJRdOCf5fLykrgvDRFRS7Pfj0bSaBDQpYOgNE0jSRKC4rsg9689tTUTmzREROShZJsNux9/UVXvu3AmNHUsR07kDJIkYcBbzyJn29+KfZKOf/IN2t90OWKuGC0uHBERNZvDmzTn+uijj2AwGJx5yxb31Vdf4e233wYAPPfccwgJCVGd4+Pjg+nTp2PixIno06dP7dJkKSkpeOGFF/Dxxx/j888/R1BQEJYtW6a4trT07LtUfX19z5uj5vmSkpI6n1+8eDEWL15ce2w2m/HDDz808LOkhpBtNpRn5SpqJ4sLkNeIP2e5qhrIklo6WoOUd24DnNOkKdifjp93/w3JoBeSh5quoroKm9P2i45BjSHLkPJOik5BTlD6yzbFsRQRgp9++7XB11sslgZ9/3b09xNzZKDiuDDtCH7etweSl1N/lCRqeQL/PW7o1zcROVfFll0oS0pW1HQ9u2KfrgL7G/g1y69vchTv265E1evKvZJ+v3MWAt96HBr/87+ORC2DX99E5AhO/c36tttuc+btWtyOHTtw6623QpZl3HTTTbj//vvrPC8qKgpLlixR1RMSErBy5UqEh4dj8eLFeP/99/HII4+ge/fuLZ714YcfxsMPP1x7HB4ejssuu6zF79OaVeQVYp3Vpqj1HD4UnRv45yzbbKjYnQbJ6AtJ47Dtoep1+rIS/PHtln8KNhsSzUBk30SnZ6Hm2Zy2H5fE8f+bu5BtNsjFZuj7xgn52ifn2vD0UlSecxzVLxGjGvH9+Icffrjg929nfD85OTIPO7757Z9CtRX9tH4IjuvqkPsROYPof48b8vVNRM5ltVTgfw/YTdFIEsa8txAhfRMa/HH49U2OIl96KX5LO4UzP/z+T63AhOAfdmLIsucEJms9+PVNRI7AV4caaM+ePRg3bhxKS0sxduxYrFq1qskfa968eTAYDJBlGd99953iOX9/fwBnJ1/Op+b5mikdcj5LTp6q5uMmy50BQFj/REBSvus6d8deQWmIiDyPbLOhJP2YomaMixWUpnmCE9TNmML9hwQkISIicpyDb32MshOnFbWOk69pVIOGyJEkScLAJXOhC/BT1I+tWIfT5zRuiIjIvTi9SWO1WrFs2TKMHTsWUVFR0Ov10Gq19T50OvHLaCQnJ2Ps2LEoLCzEyJEjsX79euj1TV8Sys/PDwkJZ3/IO3pUuaFwmzZtAACZmZnn/Rg1z0dHRzc5BzVPeZZ7N2m8AwMQ2K2Topa3k/vSEBG1lLITp2EttyhqgXGdBaVpHr/2beBl92JAYUq6oDREREQtryKvEAdeWKqoaX306PXsg4ISEdXNr100+r7wmKqeNP0ZVBWXCkhERETN5dQmTVlZGUaOHIl7770XmzdvRk5ODqqqqiDL8nkfIu3fvx9jx45Ffn4+hg4div/9738X3C+mOXr06AEAyMnJQW5ubp3nWK1WpKWlAUBts4ecz5KTr6oZ3KhJAwBhA3spjgv2paPa7gVFIiJqmuKDR1U1d52kkSQJQXbTNEWcpCEiIg+Ssuhd1Qvccf+9HX7t+MZIcj2dp41H5CVDFTXzqSzsnvWSoERERNQcTh1TWbBgAf744w9IkoSrrroK1113HWJiYuDj4+PMGA2WkpKCMWPGIDc3FwMHDsTGjRtrlyNrjrKyMqSkpAAAOnVSTjIMHz4cer0eFRUV2LhxI6ZOnaq6ftu2bSgpKQEAjB07ttl5qGksdUzS6CNCBCRpuvCBPXFk1de1x3J1NfJ3H0DkRf0EpiIi8gzFaXU1adxzkgYAghO7IffPPbXHpkPHYK2ohFbvLTAVERFR85Uez8ShpcrN2PURoYh/9C5BiYjOT5IkDHpnPjb0vwbVpf8sl3/kg8/Q/qZxiLJr4BARkWtzapPmiy++gCRJWLhwIR57TD2a6UrS0tIwZswY5OTkoF+/fti0aROMRmODrpVlGZLdXh/nevbZZ1FeXl7brDqX0WjE1VdfjS+++AKvvPIKJk6cCC8vL8U5ixYtAgAMGTIEXbp0aeRnRi2lPFs56eQdEgitt3u9UBU2oKeqlvvnHjZpiIhaQPHBI4pjQ3Q4vAPddy+54IRuimO52gpT+jGE9OwuKBEREVHL2DfvDdgqqxS1nk9NVy31SeRK/DvGoM/zj2LnjHmK+o7/zMblf3/Dv79ERG7EqcudnTx5EhqNBg888IDT7llYWIi8vLzah81mAwCYzWZFvaKiovaaQ4cO4ZJLLkF2djb69OmDH3/8EUFBQQ2+5+jRo/H8888jOTkZ1dXVtfUDBw5g2rRpePnllwEAd955J+Li4lTXz5s3D3q9Hnv37sXEiRNr958pKCjA9OnTsWHDBkiSVNusITEs2cpJGp8I91rqDAD0wYEI7K5ceifnrz31nE1ERI1hspukMXZ33ykaAAhO7KqqcV8aIiJyd4X7DuL46m8VNf/O7dH5zvGCEhE1XJe7bkbEqEGKWtmJ09j71CuCEhERUVM4tUkTEhKCgIAAGAwGp92zb9++CA8Pr32cPHkSADBnzhxFfc2af0abFy5ciDNnzgAAjh07hh49eiAqKqrOxw033KC654kTJ/DUU0+hd+/eMBgMCAsLg5+fHxISEvDRRx8BACZNmoQlS5bUmTk+Ph4rV66Et7c31q1bh7Zt2yI4OBhhYWF45513oNFo8Nprr2HUqFEt/cdFjVB+RjlJY4gOF5SkeSKG9FEcF6YcQiU3GyQiahZZllGcppykMXbvVM/Z7sG3TSS8g5RTxdyXhoiI3F3y7MWA3V64veY+CI3dihZErkjSaDD43QXQ+ipfZzu0dA1ytuwQlIqIiBrLqU2aiy++GCaTqbZR4qpqpm0AwGQyITs7u95HQUGB6vqXXnoJd999N/r27YuwsLDa/WO6dOmCqVOnYvPmzfjkk0/gfZ6lsSZMmIC///4bU6dORUxMDMxmMyIjI3HDDTdgy5YtmDFjRst/4tQo5WdyFMeGNhGCkjRP+JC+yoLNhrykZDFhiIg8hCU7D5UFJkXNGO/ekzSSJKmmaThJQ0RE7ixnyw6c3rhFUQvpl4D2N44TlIio8fxj26H3/IdU9b/+8zSqyy0CEhERUWM5dU+a2bNnY/369Xj88cexevVqp9zz+PHjjb5m+fLlWL58eZPvOX78eIwf3/zR6MTERKxcubLZH4ccw5KlXO7MEOWekzThA3pC0mkhV1trazl/7kGbMRcJTEVE5N5MBw6raoE91MuFuZvghG7I3vp37XHx4ROoLrdAZ/ARmIqIiKjxZFnGnjqWhOq94GFIGqe+n5Wo2bpNn4yT635A7rZ/fk4rPZKB/QuWoM9zjwhMRkREDeHUnzzi4+Oxfv16/PDDD7j88svx66+/oqyszJkRiFpEdbkFlYXKd0gbot1zkkbnZ0BIL+XeSDl/7haUhojIM5hS1MuABfboIiBJywpK6KY4lq02mA4eredsIiIi13Vq/Y/I36FcQSBqzEWI4pvVyA1JGg0GvTMfGr1yxZa0Vz9Cwe4UQamIiKihnNqk0Wq1uPTSS1FUVIRNmzZhzJgxMBqN0Gq19T50OqcO+xA1iMVuPxrAffekAYCIwcp9aUqOZKA8N19QGiIi92c/SaOPCIVPeIigNC3HfrkzACjkvjRERORmbNXV2Pv0a6p67+ceFpCGqGUYu3dC4uz7FDXZasVf9zwNW1WVoFRERNQQTm3SyLLcpAeRqynPqqtJ456TNAAQPrSvqpb7114BSYiIPIPpgLJxEeQBS50BgCEyDPrQYEWN+9IQEZG7ObpiHUrSjylq7SdcgZC+CYISEbWM+IfuQFDveEWtaG8q0l5bLiYQERE1iFPHVH755Rdn3o7IYcrP5KhqPm66Jw0AhPaKg9agh7W8oraW++cetL/qEoGpiIjckyzLqkkaT1jqDAAkSUJwYldk/bajtla4n00aIiJyH9XmcuxfsERRk3Q69JozQ1Aiopaj8fLC4KXzsWnYzZCt/+w7u2/+W2h77VgYu3USmI6IiOrj1CbNqFGjnHk7Iocp97DlzjTeXgjrn6jYDDrnzz2QZRmSJAlMRkTkfsozs1FVXKqoBSZ4xiQNAAQndFM0aUqOnkR1WTl0fgaBqYiIiBomfckqlJ9Wvumuy78nIKBLB0GJiFpWSN8ExP33dqS+8kFtzVZRiR3Tn8GYTSsgaZy6qA4RETUA/2UmagL7SRqvwADofN37xalwu31pzKezUXbyjKA0RETuqyhFvUeLp0zSAHXsSyPLKEw9XPfJRERELqSioAgHXnpPUdP5+SLhyXsFJSJyjMSn74d/5/aKWu7vO3H4/c8EJSIiovNhk4aoCez3pHHn/WhqRAxR70uT8+ceAUmIiNyb/VJngIc1aRK6qWqFyWkCkhARETXOgRffQ5WpRFHr/uBtMESGCUpE5Bg6gw8GvTNfVd/z5Mswn8oSkIiIiM7HYcudbdmyBQDg6+uLAQMGKGqNNXLkyBbLRdQS7MfjDW68H02NoLhYeBn9FUv05P65G7ETrhCYiojI/ZgOKCdpDDGR8A4yCkrT8nzCQ2CICle8YaEg+aDARERERBdWdvIM0t9epajpw4IR/9A0QYmIHCty1CB0vnMCjnzwz/RMdUkZkh6Yi5Hr3ubS5kRELsRhTZrRo0dDkiTExcUhJSVFUWsMSZJQXV3tiIhETWaxn6Rp4/5NGkmrRfjg3jj947baWu6OvZBtNq5ZS0TUCPaTNIHxnjNFUyOkVxwyFU0aTtIQEZFrS1n4LmwVlYpawqz/wMvoLygRkeP1WfgoTm/4VfFG09Pf/4qMz79HhwlXCkxGRETncugrr7Isw2azqWqNedhfT+QKys8omzQ+HjBJA6iXPKsoMKH40HExYYiI3JBss6mbNAld6znbfYX06q44Ls/KRXluvqA0RERE51dyJANHV6xT1Pw6tEGXuycKSkTkHN6BARjw+jOq+t8PP4+K/EIBiYiIqC4Oa9LYbDbYbDakpqaqao19ELmS6nILKgtNipon7EkDABFD+qhq3JeGiKjhyk6chtVcrqh50n40NUJ6xalqBXu55BkREbmm/Qvegmy3Qkfi7Puh1XsLSkTkPG2vGYP2N41T1CpyC7Br5iJBiYiIyB7XMCJqJEtWnqpmiPaMSRr/jm1Vm2bm/LFbUBoiIvdjSjmkqgV54CRNUEJXSFrlj5GFXPKMiIhckOnAIRxf852iFtCtEzpOulpQIiLn67f4KXgHBypqxz/5Bqd/+F1QIiIiOhebNESNVH4mR1XzlEkaSZIQMVS55Flu0l5YKyvruYKIiM5lSj2sqhnjOwtI4lg6gw8Cu8UqagX72KQhIiLXkzz3TUCWFbVecx6ARuewLXqJXI4hMgx9X5qlqifdPwdVJWUCEhER0bnYpCFqpPKsXFXN4CF70gBAxEX9FMfW8grk7zogKA0RkXspspuk8esQAy9/P0FpHCvYbl+awn3pkK1WQWmIiIjUCnal4NTXPypqQb3i0O6GywQlIhKn05RrETV2mKJmzjiD5GdeE5SIiIhqsElD1Ejlp+uapPGgJs3Qfqpa9radApIQEbkf0wHlJI0n7kdTw35fmmpzOYqPnhSUhoiISC15zuuqWq9nZ0DS8KUQan0kScLAJXOh8/NV1NPf+QS5XOaciEgo/mRC1Ej2kzReRn/VDznuzCc0CEF2Lypmb/1bUBoiIvdhs1pRnHZEUWtNTRoAKNibKiAJERGRWu62v3Fmk3K/jdDBvdHmitFiAhG5AP+OMeg190FlUZax4z9Pw1rBZc6JiERhk4aokez3pPGU/WjOFTmsv+LYdPAoLLkFgtIQEbmH0iMZsNn9chuY0FVQGscL6NQWXgHKpdwKkrkvDRERiSfLMvbOUS/h1OvZByFJkoBERK6j6/TJCB3cW1ErTjuClEXvCkpERERs0hA1kuWMcpLGx4OWOqsROXyAqpa9ndM0RETnY0o9rKp58iSNpNEgOLGbolaQfFBQGiIion9k/bwdub8rl2yOGD0YUZcMFZSIyHVotFoMfnc+NF5eivqBF99D4T7+LEdEJAKbNESN1BomaUJ7x0Pna1DUuOQZEdH5mVIOKQuSBGNcZzFhnCSkd7ziuPjwCVSXlQtKQ0REdHaKpq69aHrbL/FE1IoF9uiKHrPuUdTk6mrs+M/TsFmtglIREbVebNIQNVK53SSNIcrzJmk03l4Itxt/zt6+C7LNJigREZHrMx1QTtL4x7aDzuAjKI1zhPTqrizYbChMSRcThoiICEDmt5tRsHOfotbm8lEIG9JXUCIi19TjsbtUU98FO/ch/c2PBSUiImq92KQhagSrpQKVhSZFzeCBy50B6iXPKgtNKEo9Us/ZRERkP0kT5MH70dQI6RWnqnFfGiIiEkW22ZA89w1VXbVROhFB6+2NQUsXAHb7NCU/+zpKjmQISkVE1DpmZItIAAAgAElEQVQ5tUmTmZmJefPm4f3337/guUuXLsW8efNw5swZJyQjapjy0zmqmsc2aS7qp6plb+OSZ0REdbFWVqI4/bii5sn70dTQhwTBt22UosZ9aYiISJQTn2+Aab9yorPdjeMQbLc8JxGdFTaoN7rfP1VRs5ZbkDR9DmRZFpSKiKj1cWqTZuXKlZg7dy4KCwsveG5mZibmzp2LVatWOSEZUcOYT2erar4xUXWc6f78O8TAr120osYmDRFR3YrTjkKurlbUgnp2r+dsz2I/TVOwJ5W/1BMRkdPZqquxf96bipqk0aDXMw8ISkTkHnrNfRB+HWIUtexf/8TRFesEJSIian2c2qT57rvvAAA33njjBc+99dZbIcsyvvnmG0fHImowc6a6SWPw0CYNAEQO6684zt+dgqoys6A0RESuq2ifenokKLF1NGlC+/RQHFvyClB2KktQGiIiaq2OrVqPksMnFLWOk6+BMS5WUCIi96Dz88XAt+eq6rsffxHlZ9SriRARUctzapPm2LFjMBgMiI298A9JXbp0ga+vL44fP+74YEQNVF7Hi06GNp653BmgbtLI1Vbk/rVXUBoiItdVtE+5tIrWRw//Lu0FpXGu0L49VLWC3QcEJCEiotbKWlGJ/c8tUdQknQ6JT04XlIjIvUSPHYZOt16vqFUVFWPnfxcISkRE1Lo4tUlTUFAAHx+fBp/v4+OD3NxcByYiahz75c70EaHQensLSuN44YN7Q9JpFTUueUZEpGY/SROY0BUanU5QGucK7B4LrUGvqOXtThGUhoiIWqMjH3wOc4ZyP9vOd9wI/9h2ghIRuZ++LzwGn8gwRe3U1z/i5NebBCUiImo9nNqkCQ4ORlFREYqLiy94bnFxMQoLCxEYGOiEZEQNU2633JlvTKSgJM7h5e+nWsYme+tOQWmIiFxX0X5lkyaoZzdBSZxPo9Oq9qXJ5yQNERE5SbW5HCkvvKuoaX30SHjiXkGJiNyTPiQI/V+brarvfHA+KgtNAhIREbUeTm3S9OvXD7IsY/Xq1Rc895NPPoEsy+jTp48TkhE1jP0kja8H70dTI/KiforjspNnUHoiU1AaIiLXY8nJhyUrT1FrLfvR1Ajtm6A4Lj50HFUlZYLSEBFRa5L+9ieq78Nd7rnF499QR+QI7a6/FG2vGaOoWbLysHvWi4ISERG1Dk5t0kycOBGyLOPxxx/H9u3b6z1v27ZtmDVrFiRJwi233OLEhETnZz9JY2gTISiJ80SOGKiqZW1JEpCEiMg12S91BgBBPVtZk8Zu6hKyjPy9qWLCEBFRq1FpKkHqK+8rajp/X/SYeZegRETuTZIk9H/9GXgFBijqR5evQ9bmPwSlIiLyfE5t0kyePBmDBw9GSUkJRo8ejalTp2LNmjXYvn07tm/fjjVr1mDy5Mm4+OKLUVJSgkGDBuHWW291ZkSietmsVpSfUe6R5NvW8ydpguI7Qx8arKid2bJDUBoiItdTtC9dVQtKbD3LnQFASJ94VS2f+9IQEZGDHXxjBSoLlMswdX/gVviEhwhKROT+fNtEoO+imap60vQ5qC4zC0hEROT5nNqk0Wg0WL9+PQYOHIjq6mqsXr0aU6ZMwYgRIzBixAhMmTIFn376KaqrqzF48GCsX78eGo1TIxLVy5KdD9lqVdRawwi9pNEgaqRymiZvRzKqy8oFJSIici32+9EY2kRAHxZcz9meydvoD2OXDooa96UhIiJHqsgvRNrryxU1ryAj4v57h5hARB4k9o6bEDF6sKJWeuwkkue+KSgREZFnc3oHJCIiAlu3bsU777yDwYMHQ6vVQpZlyLIMnU6HoUOHYtmyZfj9998REeH5S0mR+yjPzFLVDG08v0kDANGjBimObVVVyPlzt6A0RESuxX65s9a21FkN+31pCvamwVZtredsIiKi5kl95QNU2+1/Fv/InfAOMgpKROQ5JEnCoCVzofXRK+rpb65E/s59glIREXkuIWMqXl5euOeee7B9+3aYzWZkZWUhKysLZrMZW7duxb///W/odDoR0YjqZa6jSeMb4/nLnQFAxEX9INl9TXLJMyKis01r04HDilrrbdIo96WxlltQnH5MUBoiIvJk5WdykP72J4qaPiIU3aZPFpSIyPMEdOmAnnNmKGqyzYa/7pkNa2WloFRERJ5J+FpiOp0OERERiIiIgFarFR2HqF7lmTmqmiGmdUx7efn7Iax/oqKWvSUJsiwLSkRE5BpKDh2HrbJKUWOT5h953JeGiIgcIOWFZbCWWxS1HjPvgpe/n6BERJ6p+4xbEdJPOS1t2p+O1JffF5SIiMgzCW/SELkL+0kar8CAVvVLQJTdkmfl2XkwpR0VlIaIyDUU7ktX1YJ6dhOQRDy/9m2gDwlU1LgvDRERtbSyE5k48v5nippv2yh0vXuioEREnkuj02HQ0gWqlTVSFr4LU+oRQamIiDyPw9YU27JlCwDA19cXAwYMUNQaa+TIkS2Wi6ipzJnZimPfmNaxH02N6FGDsO/FZYpa1m9/ISi+s6BERETi2e9Ho/H2grFbJ0FpxJIkCaF9E3D65+21tQI2aYiIqIXtf/5t2KqUU6wJT9yr2juDiFpGcK84xD9yJw68sLS2Zquswo57n8bYzasgafj+byKi5nJYk2b06NGQJAlxcXFISUlR1BpDkiRUV1c7IiJRo5SfVjZpDK1kP5oa/h3bwq9dNMpOnqmtndmyA3H/mSQwFRGRWCa7Jo0xvgs0Xl6C0ogX2reHokljPpMDc1YufKPCBaYiIiJPUZx+DMc+Xq+o+ce2R+xt1wtKRNQ6JD55L05+tQkl5+w3mPfHbhx6dw33giIiagEObXfLsgybzaaqNeZhfz2RKOZT9pM0rWM/mhqSJCFq1GBFrWBvGioKTYISERGJV2jXpGmtS53VqGtfmvxd3JeGiIhaxr75b0G2WhW1xKfva9VvkCByBq2PHoPfna+q7529GGUnMgUkIiLyLA5r0thsNthsNqSmpqpqjX0QiSbLsmqSxreVTdIAZ5c8U5BlZP++U0wYIiLBKvILUW63FGZQYndBaVxDUEJXaPTeilrezn2C0hARkScp3HcQGZ99r6gZ4zujw81XCkpE1LqED+uPrvfcoqhVl5mRdP9cyLIsKBURkWfw6IUjzWYzNmzYgAULFuCGG25Ahw4dIEkSJEnCyy+/3KCPsW3bNtx0002Ijo6GXq9Hu3btcNttt9Uu4XY+1dXVePPNNzFo0CAEBgbC398fvXv3xnPPPYfy8vILXp+RkYHp06cjNjYWPj4+iIiIwBVXXIH//e9/DcpOLaeyoAhWS4WiZmhle9IAQNjAntAalGs9n9myQ1AaIiKxivYfUtVa+ySN1tsbob3jFLXcpGRBaYiIyJPsm/umqtbr2RnQaLUC0hC1Tr0XPAzfdtGK2plNv+P4mm8FJSIi8gxObdJkZGQgM7PhY5CnT59GRkZGk++3Y8cOXHHFFXj66afx1VdfNfpjvfrqqxg5ciS+/PJLZGdnw2Aw4NSpU1i5ciX69++PL7/8st5ry8rKMHr0aMyYMQNJSUmoqKiALMtITk7G7Nmz0b9/f+Tm5tZ7/e+//46ePXvinXfewbFjx6DX65Gfn48NGzbgqquuwqOPPtqoz4Wax2z3TmkA8G3T+po0Wm9vRAzpq6hlb90JW7W1niuIiDxX4d5UVS2oZ+uepAGAsP49FcclRzJQUVAkKA0REXmC/KRkZH77s6IW3LcH2l77L0GJiFonL6M/Br45R1Xf9cjzsOTkC0hEROQZnNqk6dixIwYNGnThE//fsGHDEBsb26x7BgcHY8yYMZg5cybWrFmDqKiGLVH1888/45FHHoHNZsM999yD3NxcFBUV4eTJk7juuutQUVGBKVOmID09vc7rp0+fjm3btsFoNGLt2rUwm80oKyvDpk2bEB0djdTUVEycOLHOa/Py8nDdddehuLgYw4YNw8GDB2EymWAymfDMM88AAF555RV8/PHHTftDoUazX84GAAxtW99yZwBU+9JUFZcif9d+QWmIiMSxb9L4RIXBEBkmKI3rCBvYS1XL4740RETUDMlzXlfVej37ICRJEpCGqHVrc/kodJh4laJWWWDC3488LygREZH7c/pyZ41dp7I561qOGDECBQUF+Omnn/Diiy9i4sSJ0Ov1F74QwKxZsyDLMsaNG4d3330XoaGhAIC2bdti7dq1SExMhMViqW2anGvfvn21DZSlS5diwoQJ0GjO/lH/61//qp3A2bx5MzZu3Ki6/oUXXkBBQQGioqLw3XffoVu3s0un+Pv7Y+7cubj77rsBAE8++SSqq6sb+adCTVHnJE0rXO4MAKJHD1bVTm/+Q0ASIiKxCvcomzTBveMFJXEtIb3jIOmUS89wXxoiImqqnC07kPXzdkUt7KJ+iL5shKBERNTv5SegDwtW1DI++x6Z3/0iKBERkXtz6T1pzGYzdDpdk6/XNnFt2oMHD2LnzrOboT/xxBOq5729vWuXG1u/fj1KS0sVz3/yySeQZRmxsbG4+eabVdcPHToUo0ePBgCsWrVK8Zwsy/jkk08AAPfeey+CgoJU19dkOnXqFH799dfGfXLUJObMLMWx1kcP7+BAQWnEMkSEIthuz4XTP2/nRoFE1KpYLRUoTj2iqAX36SEojWvRGXwQnKj8PpGXxCYNERE1nizL2FvHFE3vuZyiIRLJJzwE/V55UlVPmjEXlaYSAYmIiNybyzZpDh8+jLy8PISHhzv93j//fHat24CAAAwbNqzOcy6//HIAgMViwdatWxXPbd68GQAwbty4en9wrLn+p59+UtRTU1Nx5swZxTn2OnbsiPj4+DqvJ8cwn1I2aQwxka36l4I2l1ykODZnZqM4/ZigNEREzleUcgiyVbkfV3AfTtLUCB+gXPKsKO0IqkrKBKUhIiJ3deaH35G3fZeiFjXmIkSMbPgy6kTkGB1uvhJtxo1U1Mozs7H3qVcEJSIicl9NH1NpgPXr12P9+vWKmslkwrRp0+q9RpZlFBUV1TY+hg8f7siIdTpw4AAAID4+vt5pnIiICISHhyM3NxcpKSkYN24cgLP5U1PPLn+SmJhY7z1qnsvOzkZ+fn7tcmo1927I9ampqUhJ4RrvzmDOOKM49mvfRlAS19DmkqFIeX25onZ68x8I7N68PaSIiNxF4Z4DqhqXO/tH2ICeOPj+2n8Ksoy8XSmIHsUX1YiIqGFkWUbys3XsRTP3QQFpiMieJEkY8Naz+L7PVaguNdfWD7+3Fh1uvhIRIwYKTEdE5F4c2qTZs2cPli9fDkmSapdCKi8vx/Llyxt0fWhoKObMmePAhHU7ffo0ACAmJua858XExCA3N7d28gUASkpKapc/O9/15z535syZ2iZNzb2Dg4NhMBgueP259ybHKTt5WnHs2y5aUBLXENClA/zaRaPs5D9//05v/gPx904WmIqIyHns96PxMvrDv1NbQWlcT2i/HoBGA9hstbW8ncls0hARUYOd+vpHFO5Wviki5uoxCB3Yq54riMjZ/NpFo89zj2Dng/MV9R3/eRrjdn4NncFHUDIiIvfi0CZNnz59cNttt9Uer1ixAgaDARMmTKj3Go1GA6PRiMTERFx//fUICQlxZMQ6/R979x0dVbV/AXzfSe+9h4QkkNAC0kvonaeogCiCBQELyEMFfYiCVAX1iQj2Bgj4UEFRQYogvUsLnVBCQnrvdeb+/uBH5MwQajJnJrM/a81a7+7Mzd24Xtp8555zbcji6Oh40+dd+3hBwT/rbV6/P83Nzr/+Yzc6/26ufb358+dj/vz5VcfFxcXYuHHjTT8n3Ziq06EwQRzSpJTXzH9PtaISSDXPZdMq74sErhvS5J6Mw+Zdu6DxNtxHiWpXWWUF/jpzQnYNuhOqCiUzUXYLugd52/cKx2o9P2z6888av05paelt/bwxxZ8nVmGB0F64UnV8YecBZNzfQWIjohuQ+P34dr++iSyRqtUh77V3xVBRUNCntVl83fDrmyyJGuoB6ybhqDx1sSorOH8Zv49+FY5PD5TYrHbw65uIakOtDmkeeughPPTQQ1XHS5cuhZubGxYvXlyblyUAEydOxMSJE6uOfXx80K9fP4mNzFdJWibWVFQKWfPunRFxj/89VZ0OZUfOQHF1hKIx2e2hqpU5VMX237cLWVhiDiIkLFFo6f46cwI9G1W/PCKZFlWng5pfDLuWjczya58AnVaLVQmvC1lEzxi0qoWfsxs3brzlz29T/XlyrHM7nL9uSKO7eAVdQxrA2pHvqCTTIPv78e18fRNZqksrfsW+xDQhCxk6ADHPPyOp0Z3h1zdZmvzwRljf9mHoysqrsrI129DtP+PgeV8Tic1qHr++iag2GPWvka1bt2L16tXGvORdcXZ2BnD17pObufZxFxcXg3Nvdf71H7vR+XdzbaodxYmGS8pZ+nJnAODVsglsPdyELHnLHkltiIiMp+DcJWhLSoXM4z7uR6PPu3W0cKxWapF1g718iIiIrqerqMCJ2Z8ImWJlhehp4yU1IqJbcY0KQ7M3xwmZqtXiwPNToausrOYsIiK6xqhDmm7duqFjx47GvORdCQy8uil8UlLSTZ937eMBAf+8YO/i4lI1aLnZ+dd/7Przr107JycHJSUld3Rtqh03GtI41QuU0MS0KFZWBnsLZByIRUVBkaRGRETGob8fDQB41LF3CNYE7zaGd/hlHjouoQkREZmTi0t/QeElcRnCsCcfgmtkmKRGRHQ7Gk8cBffmjYQs5+hpnFnA1XSIiG7FdNbEMCFNmlx9oeX06dPQarU3fE56ejoyMjIAAE2bNq3KFUVB48ZX30174kT1e0Rc+5ifnx+8vLwMrn27519/baodRXr70QCAYz1/CU1MT0DPTsKxWlmJ1J0HJbUhIjIO/SGNxs4WrlF84UifnbsrXBvWF7LMA7FyyhARkVnQlpbh5NzPhExjY4Nmb4yr5gwiMhUaGxu0/2KOwRKiJ2Z/goK4eDmliIjMhJQhTVJSEubMmYP+/fujefPmiIiIQHh4+A0fERERRu/Xq1cvAEBBQQH27Lnx8k0bNmwAANjb26Oz3h4c187fuHEjVFW96fm9e/cW8saNG1fdTXPtOfouX76M06dP3/B8qnn6d9LYeXvA2tFBUhvT4hfTClb2dkKW/Nfeap5NRFQ36A9p3JtFQmNjI6mNafNuKy55lnXsDCqLS6t5NhERWbq4L1ei+EqqkEWMeRROoUGSGhHRnfBs1RRRL48UMm1pGQ6MewuqTienFBGRGTD6kOaHH35AVFQUpk+fjk2bNuHEiRO4dOkS4uPjqx6XL18Wjo0tKioKbdq0AQDMmzfP4OMVFRX44IMPAAAPP/ywsA8NAIwYMQKKouDChQv46aefDM7fv38/tm7dCgB48sknhY8pioLhw4cDAD777DPk5eUZnP/uu+8CAIKDg9G9e/c7/NfRnSrSG9JwP5p/WDvYw7djSyFL3XEAuvIKSY2IiGqXqqrIOSYOaTxacD+a6vh2EH9GqJWVyDxc/Z3CRERkuSoKi3DqvS+FzMrBHk1ff15SIyK6G9HTxsM5PETI0nccxIVvDF8fIyKiq4w6pImNjcVTTz2F4uJi9OrVCx9++CEAwM3NDV9//TXefvtt9OjRA6qqwtvbG4sWLcK33357T9fMyclBZmZm1UP3/5P74uJiIS8rKxPOmzdvHhRFwR9//IFx48YhOzsbwNW7gIYNG4bY2FjY29tj5syZBtds1qxZ1fDlueeew08//VR13S1btmDw4MEAgJ49e6Jfv34G50+ePBmenp5ISUnBwIEDERcXBwAoKirCrFmz8PnnnwMA3nnnHVhbW9/Tfx+6Nf07aZw4pBEE6i15VllYjPR9RyW1ISKqXcUJySjPEd9A4XEfhzTV8WkTDSiKkGXs588IIiIydO6T5SjLyBayyHEj4ODvI6kREd0Na0cHtPtslkF+ZMr7N1xOnoiIjDyk+fDDD1FRUYERI0Zg06ZNeOmllwAADg4OGDVqFKZMmYItW7Zgw4YNKC0txZIlS/D444/f0zVbtmwJHx+fqkdi4tUNCKdPny7k//vf/4TzevXqhf/+979QFAWfffYZvL294eHhgeDgYPz888+ws7PD8uXLERkZecPrfvrpp4iJiUFeXh4effRRODk5wcnJCb1790ZycjIaN26MlStX3vBcb29v/PLLL3B1dcXOnTsRGRkJd3d3uLm5Yfr06VBVFZMmTTK4C4dqh+GdNIGSmpimgJ4doFiJ30qSNu2U1IaIqHbpL3UGcEhzM7burnBv0kDIOMgnIiJ95bn5OD1ffIOmjaszGk8aLakREd0Lv+7tETFqqJBVFhThwLjp1W4LQERkyYw6pNm+fTsURcHUqVNv+ry+fftiwYIFOHToUNWyYjJMnDgRO3bswODBg+Hn54fi4mIEBwfjySefxKFDhzBkyJBqz3VycsK2bdvw0UcfoW3btrCxsYGiKIiOjsbs2bNx6NAh+PhU/46grl27IjY2FmPHjkX9+vVRWloKDw8P9O/fH2vXrsV///vf2vgnk57KklKUpWcJGZc7E9l5uMG7bXMhS96yB7qKSkmNiIhqT/bRU8KxotHAPTpKUhvz4Nv+PuE499R5lOcVSGpDRESm6MyH36IiN1/Iol4aCTsvD0mNiOhe3Tf3VTgE+gpZ6p+7cHHpz5IaERGZLqOulZWSkgIbGxtERf3zYoZGo0FpqeEGssOHD8cLL7yAH3/8EVOmTLnra97rnjadO3dG586d7+pca2trTJgwARMmTLir80NDQ/Hpp5/e1blUM0r0Nq0EAKcQDmn0BfXtjIzr3hldnleAjIOx8OvUSmIrIqKap38njUtkGKwdHSS1MQ8+He7DuW+vW4NcVZFxMBZBvWPklSIiIpNRmp6Fs4uWCZmtlzsaTXhaUiMiqgm27q5o+8lM7Bg0VsiPvDYPAb1j4BjsL6kZEZHpMeqdNA4ODnBxcREyZ2dn5OXloby8XMjt7e3h5OSEixcvGrMikUB/qTOAd9LcSFCvGIM9B7jkGRHVRTl6d9JwqbNb827VDIreHnoZXPKMiIj+36n3v0JlUbGQNZk0BjauzpIaEVFNCfpXd4Q9+bCQVeQX4sC4t7jsGRHRdYw6pAkKCkJeXh60Wm1VFhYWBgD4+++/heempqYiLy8PlZVcMonkKb7BkMaJQxoD9j6e8G7VVMiSt+yBet3XOhGRuStOTkdJcrqQebZsWs2z6RprR3t4tWgkZNyXhoiIAKD4SirivhD3h7X390bDscMlNSKimtbq/dfhECAu95+ycScuLVsjqRERkekx6pCmcePG0Gq1OHHiRFXWrVs3qKqKWbNmVS17Vl5ejpdeegkA0LQpX/wgefTvpNHY2MDez1tSG9MW1LeLcFyWlYvMwycltSEiqnk5N/ie5tmmmYQm5sdHb1+agosJKMnIqubZRERkKU7O/Ry6MnFVjaavv8ClRInqEFsPN7T9eKZBfvjVuShOSpPQiIjI9Bh1SNO3b1+oqorff/+9Khs/fjxsbW3x559/ol69eoiJiUFwcDBWrVoFRVHw4osvGrMikaA4MVk4dgz2h6Ix6peN2QjsY7i3QNJGLnlGRHVH1qHjwrGi0XC5s9vk2+E+gyxj3zEJTYiIyFQUXkzEhSWrhcwpNBARo4dKakREtSXogR6oP+JBIavIK8DBF6dz2TMiIhh5SPPII49g+vTp8Pf/Z3OwBg0aYMWKFXB2dkZWVhb27t2LzMxMAMCkSZPw9NPcLJDkKUoQ76RxDOFSZ9Vx9PeBZwvxxcqkP3dB1ekkNSIiqlnZh04Ix66NwmHj7CSpjXnxbN4IVg52Qpaxn0ueERFZsuNzPoaqt7x5szdfhJWtraRGRFSbWv13Cuz9xZVJktdvR/yKXyU1IiIyHda3fkrNcXd3x/Tp0w3yIUOGoHv37li/fj0SExPh5uaGPn36oGHDhsasR2RAf08aR+5Hc1NBfTsj+9jpquPSjGxkHzsNL+7ZQERmTlVVgyGNZ2sudXa7NLY28G7dDGm7DlVl6fuOQlVVKIoisRkREcmQd/o84r//XchcIsMM3mlPRHWHnac72n48EzsfEVfMOTRpLvx6doJjoK+kZkRE8pnMuk1eXl544oknMGXKFIwbN44DGpJOVVWDIY0ThzQ3FdSns0F2ZdMuCU2IiGpWcUIyyjJzhIxDmjujvy9NcXIaiq6kSmpDREQyHZ+5CNBb4ij6rfHQWBv1faREZGTBA3si9PGBQlaRm89lz4jI4pnMkIbI1JSmZ0FbWiZkjsEc0tyMU7A/3JuKA9akjTv5yxYRmb3swycNMg5p7oxvh5YGWca+IxKaEBGRTNlHTiLxl01C5h4dhZAh/SU1IiJjav3BFNj76S179sc2xP/v92rOICKq+zikIapG0eUkg8ypfpCEJuYluG8X4bgkNUNYAo2IyBxl/X1cOFasreHRvJGkNubJvVE4bFydhSx9L4c0RESWJnb6RwZZ9PQJUDR8eYLIEth5eaDtIsOtEA5PfAclKekSGhERySflt6BNmzbh2WefRYcOHRAVFYXw8PBqHxERETIqEqEo/opB5lw/WEIT8xLUr4tBlvjHdglNiIhqjv5+NO7NGsLK3k5SG/OkWFnBp10LIUvfewSqViupERERGVvGnsNI2bhTyLzaNkfQAz0kNSIiGYIf6o3Qx+4XsvKcPBwcP5MrcRCRRTLqgq9lZWV4/PHH8euvvwLAbX3j5WayJEvR5WQxUBQ4ck+aW3IOCYRHdCRyjp+rypI27ECLyc9BsbKS2IyI6O6oqmqw3JlnKy51djf8OrVC8ubdVcfleQXIORkHT96VRERU56mqimNT5xvkzWe+xL/7iSxQ6/lvInXrPpSlZ1VlSWv/wuUf1qH+sAckNiMiMj6jDmlmz56NNWvWAAB69uyJXr16wc/PD1Z84VS/aekAACAASURBVJZMUOEl8U4axyA/WNnZSmpjXoIHdBeGNKWZ2cg4eBy+He67yVlERKap8PxlVOQVCJlnGw5p7oZf5zYGWdruQxzSEBFZgOQ/tiFj9yEh8+3WDn49O0pqREQy2Xl7oO2it7DrsZeE/NArc+DXvT0c/H0kNSMiMj6jDmlWrFgBRVEwZ84cTJkyxZiXJrpj+sudcT+a2xfcvyuOv/8VcN3dconrt3FIQ0RmKUvvLhoA8GzNIc3dcAr2h3NoEAqv2/ctbfchNB47QmIrIiKqbTqtFsemfWiQt5j9Cu+iIbJg9R7ui5ChA5Dw0/qqrDw7DwfHTUeX1Z/w+wMRWQyj7kmTmpoKKysrvPLKK8a8LNFdKbruBSQAcArlkOZ2Ofr7wFvvBcykjTuhK6+Q1IiI6O7p70ejsbOFe9OGktqYP7+Y1sJx9rHTqCgoktSGiIiM4fLKtcg7GSdkwQ/1hnd7vomLyNK1/nAq7Hw8hSxp3VZcXPqzpEZERMZn1CFNYGAgHB0dYW9vb8zLEt0xVadDUYK4J41z/WBJbcxT8L+6CccV+YVI23tYUhsioruXfei4cOzRohE0NjaS2pg/v87ikEbV6pC+74ikNkREVNu0ZeU4PnOhkCkaDZrPfFlSIyIyJfY+nmj78XSD/PCrc1EYn3SDM4iI6h6jDmkGDhyIgoICnDhx4tZPJpKoJCXD4K4P3klzZ4L7doFiJX6LufLHdkltiIjujk6rRc6R00Lm2YpLnd0Ln7YtoFiLK+6m7TpUzbOJiMjcnf9yJYoui2+AC3t6ENwaR0hqRESmpt7DfVF/+EAhqywowv7n3oCq00lqRURkPEYd0kyZMgVBQUF44YUXUFBQcOsTiCTR348GAJx4J80dsfN0h2/HlkKWvGUPtKVlkhoREd25gnOXUFlULGSebaIltakbrJ0c4N26qZCl7T4E9bp9zIiIqG6oyC/EyXmfC5mVvR2ip46X1IiITFXrD6fCIchPyNK3H8DZj5dJakREZDzWt35KzfHz88OWLVswYsQIhIWFYezYsWjWrBkCAgJuel7Xrl2N1JDoqsIbDGmc6/NOmjsVPKC78O7oyuISpGw/gOB+XSS2IiK6fVkHjxtkXnoDBrpzfjGtkbH/WNVxcXIaCuOvwCWsnsRWRERU084sWIyyzBwhazhuBByD/SU1IiJTZevuivZfvI1tD4wR8thpHyKwbxe4NgqX1IyIqPYZdUgDANbW1qhfvz7+/vtvvPPOO7d8vqIoqKysNEIzon8UXRbXPVWsrAze0UG3FtirE47MWAhdxT9Lx11Zv41DGiIyG1nXDRIAwNrFCS5R/APxXvnFtMGJ+d8KWdquQxzSEBHVISVpmTizYImQ2bi5oMlrz8opREQmL6BPDBo+/zjivvhfVaYtLcPe0a+jz/bvobE2+suYRERGYdTlzuLi4tCxY0esXr0aAKCq6i0fOq49SRLob07nWC+AvwzcBVtXZ/h1aSNkKdsPoKKwSFIjIqI7k3lAHNJ4tYmGxspKUpu6wy0qDHZeHkKWtpv70hAR1SWn5n1hsGRo41fHwM7TXVIjIjIH9819Fc4RIUKW/fdxnHrvS0mNiIhqn1GHNG+++SbS09Ph5+eH7777DsnJyaisrIROp7vpg8jY9PekceZ+NHet3v3dhWNdWTmSt+yRU4aI6A5UFBYh78Q5IfNu30JSm7pF0WjgF9NKyDIOHoO2vFxSIyIiqkmFFxNx/qsfhMwhwAdR45+U1IiIzIW1kyM6fDMPikZ8yfLE258h+/BJSa2IiGqXUYc027dvh6Io+Omnn/DEE0/A398fGo1RKxDdliK9O2mc6gdKamL+Arp1gJWDnZAl/P6XpDZERLcv+9BJqHpvFvFqxyFNTfGLEe+01JaUIesQ//AmIqoLYmctEpY8BoBmb74Ia0cHSY2IyJz4dGyJRhNHCZlaWYm9oyZDW1omqRURUe0x6oSkuLgYTk5OiImJMeZlie6IrrISxVdShcyJd9LcNWtHewT2Er/m0/ceQUlapqRGRES3J0tvqTOAQ5qa5NuplUHGJc+IiMxfTuwZXF65VshcGoQifORgSY2IyBxFv/VvuDWLFLL80xcQO2OhpEZERLXHqEOaqKgoVFRUoLKy0piXJbojxVfSoGq1Qsblzu5NyIO9xEBVkbB2q5wyRES3KXO/OKRxDg+BvY+npDZ1j72XO9ybNBCylO37JbUhIqKacmzqfEBVhaz5rJehsbGR1IiIzJGVnS06Ln7X4HvHmQWLkb7zoKRWRES1w6hDmmeffRZlZWVYtWqVMS9LdEf096MBAKfQIAlN6g7fDi0NXthM+G0zVL0/3oiITIWqqgZ30nhxP5oa59+1nXBccCEBRXp3sxIRkflI33EAKRt3Cpln62aoN7ifpEZEZM48mjdCs2kviqGqYt+YN1BRUCSnFBFRLTDqkOb555/HiBEj8Pzzz2P58uXGvDTRbSu80ZCGd9LcE421Ferd30PI8uPikXfmoqRGREQ3V3Q5GaV6yzJ6c6mzGhfQrb1BxrtpiIjMk6qqODp1vkHeYs5EKIoioRER1QWNJ402eLNUUfwVHJr0jqRGREQ1z9qYFxs1ahRsbGxgZWWFp59+Gm+++SaaNGmCgICAas9RFAXffPONEVuSpdO/k0ZjawMHf29JbeqO0Id6I27JaiG7/NtmuDeOkNSIiKh6mfuPGmS8k6bmeURHws7TDWXZeVVZ6vb9aDDiIYmtiIjobiT9tgVZekuF+vXsCP+eHSU1IqK6QGNtjQ5fz8WGdoOhLSmtyi8t/RlBA7qh3qC+EtsREdUMow5plixZAkVRqpY4SkxMRGJi4g2fe+15HNKQsRVeFP8/6RxWD4rGqDed1UluUeFwiwpD3tlLVVni2q2InjQGGmsric2IiAzpv8hkZW8H9+jIap5Nd0vRaODftR0ur/mzKsvYH4vKohJYOzlIbEZERHdCV1mJY28tMMjve3uShDZEVNe4Roah5bzX8PdLs4X8wNi34NWuBRyD/CQ1IyKqGUYd0jz11FO8zZlMXsGFBOHYObyepCZ1T8iDvXH8/a+qjsuycpC+5zD8u7aV2IqIyJD+fjQerZrCytZWUpu6LaB7e2FIo6uoQNreIwjq3UliKyIiuhOXlv+K/DMXhCzkkf7wbNVUUiMiqmsaPP84kjfsQPL67VVZeU4e9o1+HT3++IZvriUis2b0O2mITF3hRb0hTUSIpCZ1T70HeuD4B98AOl1VlvD7Zg5piMikaEvLkHP0tJBxP5ra49upFRRra6iVlVVZ6vb9HNIQEZmJypJSnJj9sZAp1tZoPuMlSY2IqC5SFAXtvpiD9a0fQllGdlWetnUfzi78Do1eHimvHBHRPeKYmeg65Tl5KL9uXXwAcIkIldSm7nHw8YJfp5ZClrR5DyoKiyQ1IiIylHP0FHQVFULG/Whqj42zE3zaRgtZ6vYDUK8b6BMRkemK++x7FF9JFbKIZ4bApWF9OYWIqM5y8PNG+y/mGOTHps1HTuwZCY2IiGoGhzRE1ym4aLhHEpc7q1khA3sLx7qyciRt2iWpDRGRoUy9/WgA3klT2/y7txeOSzOzkXv6QjXPJiIiU1Gem49T730pZFaODmj25jhJjYiorgu6vwcaPDdMyHTlFdj79GuoLCmV1IqI6N5IG9KcOXMGM2bMwMCBA9G+fXu0b98eAwcOxMyZM3H27FlZtcjCFV64bJC5cLmzGhXYqxOsHcXNoC//ullSGyIiQ/r70TgE+cEx2F9SG8sQ0LWdQZaybb+EJkREdCdOf/ANynPElQii/v0UHAJ8JTUiIkvQ8t3/wDUqXMjyTp3HsTc+kNSIiOjeGH1IU1JSgtGjR6Np06aYPXs21q1bh4MHD+LgwYNYt24dZs2ahSZNmmDMmDEoKSkxdj2ycAUXxP1oFI0GjqGBktrUTdaO9gjq21nIMg/GojAhWVIjIqJ/qKqKjL1HhMyrbXNJbSyHc2gQnMOChSx1O4c0RESmrDg5HWcXfSdktp5uaDxptKRGRGQprB0d0HHpe9DY2Aj5uU+XI3njTkmtiIjunlGHNKqqYtCgQViyZAlUVUVAQABGjBiByZMnY/LkyRgxYgQCAgKgqioWL16MwYMHG7MeEQr1ljtzDAmEla2tpDZ1V8hDvQ2yy79sktCEiEhUnJCMkqQ0IfPp2EpSG8sS0E1c8iznxDmUZGRJakNERLdy8u1PodVbWqjJf56HrZuLpEZEZEk8WzZF9Ix/G+T7n30DpRnZEhoREd09ow5pli1bhk2bNsHGxgaffPIJEhISsGzZMsydOxdz587FsmXLkJiYiI8//hjW1tbYtGkTli1bZsyKZOEK9e6k4X40tcOnbXM41QsQsvhfNkFXqZXUiIjoqow9hw0ynxgOaYwhQG9fGgBI3X5AQhMiIrqV/LOXcGHxKiFzrBeAyLHDJTUiIkvU6JVR8O3aVshK0zJx4IVpUFVVUisiojtn1CHN0qVLoSgK5s+fj7Fjx0KjMby8oigYN24cPvjgA6iqiiVLlhizIlm4wovikIb70dQORaNB/cH9hKw0PQtpu/+W1IiI6KqM3YeEYysHe3jc11hSG8vi1bIpbFychCxl6z5JbYiI6GZiZ3wEVSu+wSp62nhY2dtJakRElkhjZYUO38yDjd4dfElr/8KFr3+U1IqI6M4ZdUhz7NgxWFtbY/ToW69RO2bMGFhbW+PYsWO3fC5RTagsKkZJSoaQOUeESmpT94U+3AfQG9TGr94oqQ0R0VX6d9J4tW9hsNY11Q6NjTX8uojvhEzbfQiVRdyjkIjIlGT9fRyJP4u/t7s2jkD9Jx6S1IiILJlTSCDafjzdID/86lzknYqT0IiI6M4ZdUhTWFgIZ2dn2Nnd+t019vb2cHFxQWFhoRGaEQGFl64YZC5c7qzWOPh5w79LGyFL2bYPpZk5khoRkaUrz8lD3knxDzmfTlzqzJiCenUSjnXlFUjdxbssiYhMhaqqOPbmfIO8xaxXoLGyktCIiAgIffR+1B8+UMi0pWXYPWIiKvX2ziIiMkVGHdL4+PggNzcXycnJt3xucnIycnNz4ePjY4RmhhRFue3HzJkzDc7v3r37Lc974IEHbtqhuLgYc+bMQYsWLeDs7Aw3Nze0b98eixYtglbLvTtqWsGFywaZcwMud1ab6g/pLxyrlVok/LZZUhsisnQZe48YZD6dWktoYrn8urY1uHMpefNuSW2IiEhf6uY9SNsmLkXp3bElggb2lNSIiOiq1gumwal+sJDlnTqPI6/Nk9SIiOj2GXVI07lzZwDA5MmTb/nc119/HQDQpUuXWu1UHT8/v5s+XFz+We+yTZs21X4eJyenaj+Hh4dHteelpaWhVatWmDZtGmJjY6GqKsrKynDgwAFMmDABPXr0QEkJl/+oSYUXEg0y5zDeSVObArq1h52Xu5DF/7yRG/wRkRT6S50pGg2827eQ1MYy2Tg5wrdjSyFL3XEAuvIKSY2IiOgaVafDsakfGOQt5kyEoigSGhER/cPWzQUxyz+AYm0t5Oe/+gGJv2yS1IqI6PYYdUjzyiuvQFVVfP/997j//vuxf/9+g+fs378fAwcOxPLlywEAL730kjErVklNTb3p4+GHHwYABAQEoH///tV+nldffbXaz7Fs2bJqz3v00Udx9uxZBAQE4M8//0RRURGKi4uxcuVKuLi4YOfOnRg/fnyN/7stWeGFBOHYIdAX1o4OktpYBo2NNUIe7C1kBRcTkXXklKRGRGTJMveKQxr35lGwcXWW1MZyBfYWlzyrKChCxsFYSW2IiOiahFXrkXP0tJAFDugG387Vv2mRiMiYvNo2R4tZLxvk+1+YhqLLSRIaERHdHqMOadq1a4e3334bqqpiw4YN6NSpE1xdXREVFYWoqCi4urqiU6dO+OOPPwAAc+bMQfv27Y1Z8bYUFBRg9erVAIAnn3wSVjW89u66deuwY8cOAMDq1avRu/fVF7E1Gg0ee+wxfPHFFwCAJUuW4NQpvphdU/SXO3PmfjRGUX9IP4MsfvUGCU2IyJJpy8qRdfC4kHGpMzkCenQENOKvqElc8oyISCpteTlipy8UQ0VBizkT5RQiIqpGo1eegX+fzkJWkZuPPU+9Cl0F784mItNk1CENAEyZMgWrVq1Cw4YNoaoqCgsLERcXh7i4OBQWFkJVVURGRmL16tWYMmWKsevdlh9++AHFxcUAgGeeeabGP/+1O2x69OiBjh07Gnx82LBhCAsLg06nw/fff1/j17dUhRfF5c6cI0IlNbEsruEh8GrVVMiubNiBiqJiSY2IyBJlHz4JXVm5kHl3alnNs6k22Xu5w7tlEyFL+WsvVJ1OUiMiIrr47SoUXhRXHqg/fCDcm0VKakREdGOKRoMO38yFvZ+3kGfuO4rjsz+R1IqI6OaMPqQBgMGDB+PMmTM4cuQIvv76a8ydOxdz587F119/jaNHj+L06dMYNGiQjGq3ZfHixQCAjh07olGjRjX++f/66y8AwIABA274cUVRqpZY27yZm6zXBG1ZOYoTU4TMhXfSGE39weLdNNqSUiSu3SqpDRFZoozdhwwyn46tJDQhAAjsHSMcl2ZkIzv2jKQ2RESWraKwCMff/lTINLY2iH5rgqRGREQ35+DnjQ7fzjPIT733JVK37pPQiIjo5qQMaa5p0aIFRo0ahcmTJ2Py5MkYNWoUmjdvLrPSLZ09exZ79uwBAIwaNeqWz1+xYgVCQ0Nha2sLT09PxMTE4L333kN+fv4Nn5+ZmYmMjAwAQLNmzar9vNc+xuXOakbhhcsG79B1aVhfThkLFNyvq8H+PxdXroWqqpIaEZGlydwj7kfjFBoEx2B/SW1If18aAEjevEdCEyIiOrtwKcrSs4SswXPD4Fw/SFIjIqJbC+gdg8avjhFDVcXeka+hVO97GhGRbEYd0syaNQvz58+/7ecvXLgQs2bNqsVGd+7aXTSOjo547LHHbvn88+fPIzU1FU5OTsjNzcWePXswefJkREdH49ixYwbPT05OrvrfQUHV/9J77WMFBQUoLCy8038G6ck/d8kgc4kMk9DEMlk7OSDkwV5Clnf2IrKPna7mDCKimqPqdMjYKw5pfGJ4F41MTkH+cGsUIWRJm3dzeE9EZGSlGdk4Pf9bIbN2cULT11+Q1IiI6PY1nzEBXu3EN4OXpmZi35gpXEqXiEyKohrxr12NRgN/f39hEHEzYWFhSEhIgFarreVmt0er1SIkJATJycl46qmnsHTp0mqfO2PGDISHh6Nv377w8/ODoijIzs7G//73P7zxxhvIz89HQEAAjh8/Di8vr6rz9uzZg5iYq0t8xMXFoUGDBjf8/H/++Sf69u0L4OpgJyAgQPj4/PnzhYFYTk4Ofv7557v+t9d1JT/9iZJl6/4JFAUeP74Lxc62Vq+rVlQCilKr1zAX2sspyH/lv0Jm2601nF4aLqmR+SirrICdtY3sGnQnVBWKjbXsFvT/KhNSkD/+XSFzHDcU9v1jqjnDeEpLS2Fvb3/L59XFnyclP25C6cqNQubywSRYhwVKakR1ksTvx7f79U0kU9HXv6Dst+1C5jC8PxyG9ZfUyDzw65vIdGhTs5D/8vtQi0uF3OGZB+EwqOcdfz5+fRPVXaNHj8aVK1ekXJuvEN2BjRs3Vg2YnnnmmZs+d8aMGQaZp6cnXnzxRXTo0AEdO3ZESkoKPvjgA7zzzjs13nXixImYOHFi1bGPjw/69et3kzMs276ftuH6e2mcQgLQ/8GBtXpNVadD2ZEzUFwdoWikrjxoGho1w7ZW65F1+GRVVLknFjHvTIadh5vEYqbvrzMn0LNR9csjkmlRdTqo+cWwa9mIX/smIu7z7/G3Xtb92Sfh1qShlD7X27hx4y1/ftfVnyd5jztjs96QJvBsEpoN6CupEdU1sr8f387XN5FMRZeTsHbDa0Jm5+uF+xfNgY2zk6RW5oFf30SmJcHJA7tHTBSy0u/WIeapx+DT6c7uoOfXNxHVBpP+Sz4zM9OkptPXljoLDw9Ht27d7vrztG7dGsOGDQMA/P7778LHnJ2dq/53cXFxtZ/j+o+5uLjcdRe6qiAuXjh2acilzmQIH/aAcKyrqED8z5sktSEiS5G246BwbOftAdfGN76TlYzHtUEoXMJDhOzKhh1c8oyIyEhiZy2CrrxCyJq9MZYDGiIyOyGPDEDEqEeETNVqsfuJiSjNyJbUiojoHyY5pMnLy8OCBQtQVFSE8PBw2XUAAFlZWfjtt98AACNHjoRyj0uKtG/fHgBw8eJFIQ8M/GcJj6SkpGrPv/YxFxcXYbBDd0d/TxpX7kcjRVDfzrDzFO+aufTjOq4VS0S1RlVVpO84IGS+Xdvd8895uneKoiC4f1chK0pIRt7pC5IaERFZjtwT5xC/4jchcw6rh4jRQyU1IiK6N60+eANuzSKFrCQpDXtH/oevORCRdLU6pJk5cyasrKyqHgCQlpYmZDd6eHp6YtKkSVAUBUOGDKnNirdtxYoVKC8vh0ajwciRI2vtOt7e3vDx8QEAnDhxotrnXftYkyZNaq2LpSjLzEF5dp6QuTSsL6eMhbOytUXoYPG24aLEFKTtPiSpERHVdfmnz6NM791zvl3bSmpD+oL7dTHIrmzYIaEJEZHlUFUVR15/H9C7czF65kuwsq3dPTuJiGqLtaMDOn+/ANbOjkKeunk3Tr77haRWRERX1fqdNKqqVj0URRGOb/awtrbG008/jTfeeKO2K96Wa0ud9erVC/Xq1bvnz7d//34AQFiY4R0bvXr1AgBs2LDhhueqqoqNG6+u0d67d+977mLp9O+iAQCXyPrGL0IAgPBH7zfY/PriyrWS2hBRXZe2/YBB5tetnYQmdCOuDevDtUGokF3ZyCXPiIhqU/K6bUj9c5eQedzXGKFDB0hqRERUM1yjwtDu89kG+YlZHyN16z4JjYiIrrKuzU8+cuRIdO/eHcDVwULPnj3h6emJ1atXV3uORqOBq6srIiMj4eDgUJv1btvRo0dx9OhRAMCoUaNu+fxrA6nqHDlyBCtXrgQADBxouDn9E088gZUrV2Lr1q3Yv39/1dJo1/z000+4ePEiNBoNhg8ffif/FLqBGw1puNyZPE7B/vDv0hap1y0/lLL9AIqT0+EY6CuxGRHVRen6+9H4eHI/GhMT3L8rTn28rOq4KDEFuafPw6NJQ4mtiIjqJm1ZOQ6/Ns8gb/H2JCgak1wtnYjojoQO/Rcydh1C3OffV2WqToe9T7+G/vtXwyGArzsQkfHV6pAmNDQUoaH/vPsxJCQEfn5+6NatW21etsZdu4vGw8MDDz/88C2fP2/ePJw7dw7Dhg1Dhw4d4OZ2dY+NnJwc/PDDD5gyZQoqKirg7++PV1991eD8+++/H127dsWOHTswZMgQLF26FL169YJOp8Pq1avx7LPPArg6BONyZ/euQG9IY+VgD8dgf0ltCADCh90vDGmg0+HST3+g6UsjpXUiorqH+9GYh6B+4pAGuLrkGYc0REQ17+yipSi8mCBkwQ/2QkDvGEmNiIhqXsv3JiPrwDFkHz5ZlZWmZWLPU6+ix/pvobGu1ZdLiYgMGPWtMPHx8VXLfJmL8vJyrFixAgDw+OOPw97e/pbnlJWVYcmSJejfvz/c3d3h5uYGT09PeHl5YezYscjNzUV4eDg2btwILy+vG36OH3/8EVFRUUhKSkLv3r3h5OQEJycnPProo8jPz0eXLl3w8ccf1+i/1VIVxMULxy4N6/NdYpL5d2kLx0A/Ibu0aj20ZeWSGhFRXZR3Kg5lmTlC5sf9aEyOa0QIXPX2iruygUueERHVtJKUdJyc+7mQaexs0fLdyZIaERHVDis7W8R8vwA27q5Cnr7jII7P4mttRGR80l+J1mq1yMjIQEZGBrRarew6Bn7//XdkZWUBAJ555pnbOmfo0KGYOnUqevbsidDQUOh0OhQWFsLX1xe9e/fGJ598gtjYWDRv3rzaz+Hn54fDhw9j9uzZiI6OhqIosLGxQdu2bbFw4UJs3brVZJaDM3f55+KFYxe9F4LI+BQrK4Q9+i8hK8vKReIf2+QUIqI6KX37QYPMl/vRmKTg/l2F4+Irqcg9GSepDRFR3XR06nxUFhYLWaOXn4Fz+L3vyUpEZGqcw4LR4eu5Bvmpd79A8oYdEhoRkSWTcv9eQUEBPv30U/z44484ceIEKisrr5axtkazZs0wbNgwvPDCC3BxcZFRTzBkyJA7fqdm06ZNMXu24UZkd8rR0RFTp07F1KlT7/lz0Y3pKitReEG8nd81sr6cMiQIGzoApz9bAd11d8+c/+4XhD7ch0sREVGN0F/qzM7XC66NIiS1oZsJ6tcFpxZ9J2SJ67bCo1mkpEZERHVL5v6jiF/+q5A5BPqiyX+eldSIiKj2BQ/siUavjMKZD78V8r0j/4N+e1fBOSxYUjMisjRGv5PmwIEDaNKkCd544w0cOXIEFRUVUFUVqqqioqICR44cweuvv46mTZvi4EHDd7gS1aSi+CToKiqEzCUyTFIbup6dhxtCHuwlZHlnLyLzYKykRkRUl6g6HdJ3ir9n+HVtyyGwiXIND4FblPjzOfGPbVBN8C5sIiJzo+p0ODTxHYP8vrmvwcbZSUIjIiLjaTH7ZXh3aiVk5Tl52PnYBFQWl0hqRUSWxuh70vTp0wdJSUlwcnLC+PHjsXr1auzbtw/79u3D6tWr8e9//xsuLi64cuUK+vTpg/j4eGNWJAuTf+6SQebKIY3JaPjEwwZZ3He/SGhCRHVN3qnzBvvR+HblUmemrN4DPYXj0oxspO8/JqkNEVHdcWnZGmT/fVzIvDu1Quhj90tqRERkPBobG8Qs+wB23h5CnnvsNA6On8F9EInIKIw6pJkxYwYKCgrQpEkTnD59GgsXLsSgQYPQrl07tGvXDoMGDcJHH32EU6dOoUmTJigoKMDMuqQ1LgAAIABJREFUmTONWZEsTIHefjQAhzSmxLVhffjqvaMlZes+FCYkS2pERHVF+vYDBplft/YSmtDtqvev7oDenU6Ja/+SU4aIqI6oyC/EsWkfiqGioPX8N3h3KRFZDMdgf3RaPh+KRnyZNH7Fb4j7/HtJrYjIkhh1SLNp0yYoioLFixcjKCio2ucFBgbi22+/haqq2LhxoxEbkqXJO3NeOHYI8IGNq7OkNnQjDZ4cJAaqigsrfr3xk4mIblPa9v3Csb2fN1yiOKQ3ZY4BvvBpGy1kSX/uhra0TFIjIiLzd+LtT1GalilkEc8MgWfLppIaERHJ4d+jA1rMmWiQH351HjL2HJbQiIgsiVGHNDk5OXB2dkbbtm1v+dx27drBxcUFubm5RmhGlirvlDikcW3cQFITqo5/lzZwri9u1hf/8yZUFBZJakRE5k5XWYm0beKQxpf70ZgF/SXPKouKkbJ1n6Q2RETmLffkOZxd9J2Q2bi5oPnMlyU1IiKSq9HEUag3uJ+QqZWV2D38ZZSkpEtqRUSWwKhDmqCgIFRWVt7Wc1VVRWVl5U3vuCG6F6qqIv/0BSFz45DG5CgaDRo8Ke5NU1lUjPifeZcdEd2d7EMnUJFXIGT+vTpJakN3IqhvF2hsbIQsgUueERHdMVVV8feEWVC1WiFvNvVF2Pt6SWpFRCSXoiho/+XbcG0cIeQlKRnYNfwVaMvLJTUjorrOqEOaQYMGobS0FGvXrr3lc9etW4eSkhIMGjTols8luhslyemoyC8UMje9H8RkGkIf6mOwDN355b8a/FFJRHQ7UrfsMcg4pDEPtq7O8O/eTshSdx5EWW6+pEZEROYpfsWvyNh1SMjco6MQOW6EpEZERKbBxsUJXX5YZPAaROaewzg6+X1JrYiorjPqkGbatGmIiIjAmDFjsGeP4Qsk1+zbtw/PPvssIiMjMXXqVCM2JEuiv9QZALg14Z00psja0R5hQwcIWfGVVCRtrv77CBFRdfSHNC4N68MpJFBSG7pTIQN7CcdqpRZJG3ZIakNEZH7Kc/NxZMp/DfI2C9+CxtpaQiMiItPiGhWGDt/MM8jPfbocZVsPSmhERHWdUX8DW7NmDcaOHYtZs2aha9eu6NKlC7p37161pFlycjK2b9+O7du3w9XVFS+88ALWrFlzw8/11FNPGbM61UF5pw2HNPq3tJLpiHj8QcQtWQ1Vq6vKzn3zI4L6duY+EkR02yoKipC575iQ8S4a8+LftS1sXJ2Fu2ET1v6F8GEPSGxFRGQ+Yqd/hLL0LCELe2oQfDq1ktSIiMj0BD/YC01ffx4n530h5EWf/IjsxwbBs2VTSc2IqC4y6pBm5MiRVS+mqqqKHTt2YMcOw3c+qqqKvLw8TJo06YafR1EUDmnonunvR2Pv7w07T3dJbehWHAN9Edy/GxLXba3Kck6cQ8b+Y/DtcJ/EZkRkTtJ3HICqtz8ehzTmxcrWFkH9uiD+p/VVWdbhkyiIT4JLfe5lSER0M9lHTuL8lyuFzMbdFfe9feO/vYmILFmzt/6NrEMnkfrnrn/C8grsfGQ8+u75CQ5+3vLKEVGdYtQhTUhICN/xTiZD/04at0Zc6szURY4eKgxpAODsNz9ySENEty11y17hWLGygm+3dtU8m0xV6MBewpAGAC6v2YRmLz8jqRERkelTdTr8PWEWVJ1OyFvMehn2vl6SWhERmS6NlRU6ffc+NnYciqL4K1V58ZVU7HpsAnpuXAIrO1uJDYmorjDqkCY+Pt6YlyOqlqqqyNO7k4ZLnZk+90YR8OvcGmnXbXKavvsQck+dhzv3EyKi26C/H41Xu+awdXOR1IbullfrZnAKCURRQnJVlvDrZjT991NQrKwkNiMiMl0XFq9C1oFYIfNs3QwRYx6V1IiIyPTZebqjy0+L8Ge34dAWl1TlmXuP4OC/Z6L9F3P4hnQiumca2QWIZChNzUBFbr6QufFFfrMQOdrwj8iz3/4koQkRmZviK6nIPyMO6LnUmXlSFAX1H+4jZCVpmUjbc1hSIyIi01aWmYNjU+eLoaKgzcK3oOFwm4jopjyaN0LHb+cZ5JeW/oyzi76T0IiI6hoOacgi5Z06b5C58U4as+DTrgU8oiOF7MqGHShMTJHUiIjMRepfew0yDmnMV8jDfQC9dy1e/mWTpDZERKbt6NQPUJ6dJ2QNRj8KrzbRkhoREZmXeoP6otm08Qb50cnvIeXP3RIaEVFdwiENWST9pc4A3kljLhRFQZT+3TQ6HeKWrJZTiIjMhv5SZ9YuTvBqyxenzJWjvw/8YloJWfKWvSjXu1OWiMjSpe/6GxcXi78r23l7oPnslyU1IiIyT83eGAubTi2ETNXpsPuJicg/d0lSKyKqC4y6J801Z8+exapVq3D8+HHk5OSgoqKi2ucqioItW7YYsR1ZAv07aex8vWDn5SGpDd2pwF6d4BwahMLLSVVZ/M8b0XjcE7D3cpfYjIhMlarTGdxJ49e9AzQ2NpIaUU2oP6ifsE+ZrqICCeu2osGIhyS2IiIyHdqychx8cYZBft87r8LOk783ExHdCUWjgfPLw6EWliE39kxVXpGbjx1DXkTfXT9wv0siuitGHdKoqopJkyZh4cKFUFUVqqre8hxuvkW1QX9PAi51Zl4UKytEjnoEh6d/VJXpysoRt2QVoieNkdiMiExVTuwZlKVnCZl/r46S2lBNCejZETauzqjIL6zKLv+yiUMaIqL/d/q/Xxn87eMT0xphTz4sqRERkXlT7O3QZdXH2BjzKMoysqvygnOXsOfJSej6y2fc64uI7phRhzTz58/HggULAAANGjRAjx494OfnByt+8yIjUlXV4E4at8Zc6szchDzYG6c+XobS634puvD974gcNRR2Hm4SmxGRKUrZsMMgC+gdI6EJ1SQrO1uEPNATF77/rSrLPXUeuacvwJ1vwCAiC5d/5iJOzvtCyDQ2Nmj7yUwoGq58TkR0t5xCg9Dlh4X4q98z0F23OlDKxp048tq7aD3/DYntiMgcGXVI89VXX0FRFLzwwgv4+OOPeZcMSVF8JRXlOeKmmdyPxvxY2dkicvRQxF73h6e2pBTnv/sFTV8aKa8YEZmk5PXbhWPniBC4NKwvpwzVqNDBfYUhDQBcWrUeLW+wsSsRkaVQdTocGD8dunJxafEm/3mWqwgQEdUAn5jWaLNwGg6MfUvIz32yDC4NQhE5boSkZkRkjoz69pnLly9DURS8++67HNCQNLnHzxpk7s0bSWhC9yps6L9gp7cHzfnlv6I8r0BSIyIyRWWZOcjcf0zIAgd0k9SGapp74wZwayS+4Jjw2xZUFpVIakREJN/FpT8jY+ffQuYSGYYm/3lOUiMioronYtRQRL74pEF+eNI7SPpjm/ELEZHZMuqQxsfHB66urnB2djbmZYkENxzSNIuU0ITulbWDPSKfeUTIKouKcX7ZGkmNiMgUpfy5C9DbBy+wP4c0dYWiKAh/9F9CVllUjMT12+QUIiKSrCQtE0def98gb/fJDFjZ20loRERUd7V87z8I7N9VyFSdDnuenIScY6cltSIic2PUIU3v3r2Rl5eHy5cvG/OyRAL9IY1zWD3YuDhJakP3KvyxB2CrtwfN+WW/oKKgSFIjIjI1yXr70Vg5OsC3SxtJbag21BvYE9aODkJ28Yd1ktoQEcl15LV5qMjNF7LwZ4bAt2s7SY2IiOoujbU1Oi2fb7BCS2VhMbYPGovipDRJzYjInBh1SPPmm2/Czc0NL730EnQ6nTEvTVQlN1Yc0rg3j5LUhGqCtZMDIkcOEbKKgiJcWPGrpEZEZEp0Wi1SNu0UMv+eHflO4jrGxskR9R7oIWS5J+OQc+KcpEZERHIkb9iBy3pDajtfL9z3zquSGhER1X02Lk7o9stncAjwEfKSpDTsGDwWFYV8EykR3ZxRhzQRERH4448/cPToUTRt2hTffPMN9u/fj4SEhJs+iGpKZUkpCuLihcw9mkMacxc+fCBs3VyELG7pz/xFiIiQdSAW5dl5Qqa/HAHVDeGP3m+Q8W4aIrIkFQVF+HvCTIO89QdTYOfpfoMziIiopjgG+6Prz5/BSu/u7pyjp7H3qdeg02olNSMic2DUIQ0AREVF4YEHHsDZs2fx3HPPoVOnTggLC6v2ER4ebuyKVIfln74AVe8uLt5JY/5snBzR4OnBQlaeV4C4pb9IakREpiJlw3aDLIBDmjrJvUkDeOotM5H4x1aU5xdKakREZFzH3vwARZeThSygbxeEDP1XNWcQEVFN8mzVFJ2Wvg8oipAnrduKo5Pfk9SKiMyBUYc0qamp6NixIz777DMAgKqqt3xwWTSqSTmxZwwy92Yc0tQFDUY8BBtXZyGLW7IaZXrrcRORZUlaL+5H49YsEk71AiS1odoW9qj4QqS2pAwJv2+R1IaIyHjSth9A3Bf/EzIrRwe0WfgWFL0XC4mIqPYEP9gLLd/9j0F+dtF3OLNwqYRGRGQOjDqkmTZtGs6dOwdnZ2fMmjULe/bswfnz53Hp0qWbPohqSu5xcT8aa2dHOIcFS2pDNcnGxQmRo4YKWWVRMc59/aOkRkQkW3FSGnKPnRaywAHdJLUhYwge0A02Lk5CdumHdVBVVVIjIqLaV1lUjAPPTzXI75szkX/rEBFJEDXhaTR4bphBfuS1ebj80x8SGhGRqbM25sXWr18PRVGwfPlyDBw40JiXJgJgOKRxbxYJRWP0Vf+oljR44mGcX/YLyrJyq7LzK35Fg6cGwcHXS2IzIpIhZeMOg4z70dRt1g72CHmoDy4sX1OV5Z+/jKxDJ+DdJlpiMyKi2hM7/SMUXkoUMp+Y1mg4drikRkRElk1RFLT+8E0UxSchZdNO4WP7Rr0Oex8v+HVvL6kdEZkio746nZOTA3t7ezzwwAPGvCwRgKvL6xkOabjUWV1i7WiPRs+Lf4zqyspx5vPvJTUiIpmS1m0Tjm3cXeHd4T45Zchowh813Hvh/PJfJTQhIqp9GXsO4+zHy4TMyt4O7b+YwzejERFJpLG2Rsz3H8KzVVMh15VXYOfQ8cjRe32KiCybUX9rCwsLAwCuiUtSlCSloTw7T8jcm3NIU9eEPToAjgG+QnZp1XoUJqZIakREMlQWFSN1824hC+jbGRpro95ETBK4NgiFT7vmQpa8ZTeKk9MlNSIiqh2VJaXY/9ybgN6SjtEzXoJLw/pyShERURUbFyd0XfM5nOqLS09W5Bdi+4PPoSghWVIzIjI1Rh3SPPHEEygtLcWGDRuMeVkiAIZLnQGAezSHNHWNla0tGo97QsjUSi1Of7KsmjOIqC5K2bwb2tIyIQt+sJekNmRsEU8MEo5VrQ4X/vebpDZERLXjxOyPURAXL2Re7VsgasJTcgoREZEBBz9v9Fj7Fey8PYS8JDkd2wY+h7Ls3GrOJCJLYtQhzauvvoquXbti9OjR2LVrlzEvTYTso6cMMvdmkRKaUG0Leag3nPXeqZLw+1/I1/sjlojqriu/bRGONTY2COzH/WgsRWCP9nAM9heySz+tR2VxqaRGREQ1K+tgLM58uFjINHa2aP/F29BYWUlqRUREN+LSsD66rfkcVo4OQp5/5gJ2DHkRlSX8HZXI0hl1zY933nkHnTt3xrFjx9CtWzd07NgR0dHRCAgIuOl5b731lpEaUl2Wc/ikcOwcEQIbV2dJbag2aayt0OTfT+LApLn/hKqKEwsWo9MnM+UVIyKj0FVWIllvPxq/Hh34Pd+CKFZWiBj+II6/92VVVpFfiITfNiN8GPdGJCLzVllSin1j3oCq0wl59LTxcGscIakVERHdjFfb5ohZMR87HxkPVautyjP3HMbep19DzPcfcmlmIgtm1K/+GTNmQFEUqP+/Zu6ePXuwd+/eW57HIQ3VBP07afQ3b6O6JbhfV5z98gfknb1YlaVs3YeMA8fg066FxGZEVNsydh1CeY64BxmXOrM89Qf3w6lF30F73TsTzy//FWGP3c/9EYnIrMW+tQD5Zy4ImWerpmj0yjOSGhER0e0I+ld3tP10Jg48P1XIr/y6GQdfnI52n8/h76lEFsqoQ5quXbvymw1JUZaZg+IEceN4z5Yc0tRlikaDZhNHYbfeLz+x732Jnj8ugqIx6mqPRGRE+kudAUDQAz0kNCGZbF2dETqoDy5+/3tVVnAxAel7DsMvprXEZkREdy9t236cXbhUyDQ2Nmj/1Tt8BzYRkRmIGDkEJclpOD5zkZBfXPIzbNxc0fLd//C1UyILZNTf4rZt22bMyxFVydZb6gwAPHgnTZ3n17kNfDu1Qvqew1VZ7qnzSFy7FSF8Vz1RnaSqKq78vlnIvNq3gEOAr6RGJFODEQ8JQxoAOL9sDYc0RGSWyvMKsG/MFIM8esa/udcmEZEZaTplLEqS0nH+6x+E/OxHS2Dr4YpmU8ZKakZEsvCt5GQRso8YDmk8WzaR0ISMSVEURL86BtB7F8qJBYuhLS2T1IqIalPOsdMGd05yqTPL5RJWD35d2gpZ6o4DKLiUKKkREdHdOzTxbRQnij/jvDu1QqNXRklqREREd0NRFLReOA0hQwcYfOz4jIU49+kKCa2ISCajDmni4+ONeTmiKvp30jiHh8DW3VVSGzIm90YRCH24j5CVpGbg/LI1khoRUW268utmgyx4YG8JTchUNHjyYYPs3JLVEpoQEd29xDWbEL/8VyGzdnJEh6/nQmNlJakVERHdLY2VFTp8Ow8B/boYfOzQK3Nw6fvfJLQiIlmMOqRp0KAB+vbtix9//BEVFRXGvDRZuBy9O2k8W/EuGkvSdMLTsLK3E7IzX65EWXaupEZEVBtUVUXi6o1C5hIZBteoMEmNyBT4xbSGS0SIkCWs2YySjCxJjYiI7kxJagYOvjjDIG/5/mSD729ERGQ+rGxt0XnlR/C5wVK8+8e8gSu//yWhFRHJYNQhjU6nw+bNm/H4448jMDAQEydOxMmThstQmYIlS5ZAUZRbPjIzM6v9HGvXrsWAAQPg6+sLe3t7hIeH48UXX0Ri4q2X2CguLsacOXPQokULODs7w83NDe3bt8eiRYug1Wpr8p9a55Vl5aDocrKQebTkfjSWxMHPGw2fGSJklUXFOPXJckmNiKg25J2KQ/7Zi0IWMrivpDZkKhRFQeSooUKmq6jgHZVEZBZUVcWBsW+hLDNHyAMHdEOE3vc2IiIyP9aODuj6y2fwuK+xkKtaLXaPeAVp2/ZLakZExmTUIc2hQ4cwduxYuLm5ISsrCx999BGaN2+OTp064dtvv0VRUZEx69wWjUYDPz+/ah8azY3/E77yyisYOHAgNmzYgKysLNjZ2eHSpUv49NNPER0djd27d1d7zbS0NLRq1QrTpk1DbGwsVFVFWVkZDhw4gAkTJqBHjx4oKSmprX9ynZN9+JRB5tmKQxpLEzlqKOy8PITs0o/rkBcXL6cQEdU4/btoAKDekP4SmpCpCbm/Bxz8vYXs4sq1qCg0vd89iYiud3HxKiT/sU3IbL3c0e7z2VD09l0kIiLzZOvmgu6/fwWXhvWFXFdWjh2DxyFj7xE5xYjIaIw6pGnZsiU++eQTJCcn47vvvkOXLlfXXdy3bx+effZZBAQE4LnnnsP+/aYzJa5Xrx5SU1OrfXh6ehqcs3jxYixYsAAAMH36dOTl5f0fe/cdFcX1vgH82V16r1KsWABR7L2DDWOJxl4SezQmGjUaa4wtxhaNqFFjiSX2aOxKLCjYCzbsFRVFQXpfduf3hz/9ZpjFFmDY5fmc4znue2eWB48Lu/POvRcJCQm4efMm6tWrh4SEBLRv3x6xsbE6v2aXLl1w69YtuLm54eDBg0hJSUFqaio2bdoEa2trhIaG4ptvvsnT79uQxF6UztZyqMrlzgobY0sL+Az9QlQTNFpcnrEEgiDIlIqIcosgCHj01wFRzbpsSdj5esmUiAoSpYkxyn7xmaiWlZyK+5v3yZSIiOjdEm89wIXvfpbUay2eAnNXZxkSERFRXjEr4gi/fSthUdxNVM9KScXRtgPx8twVmZIRUX7I1ybNa2ZmZujVqxeOHj2K27dvY8yYMXB1dUVycjJWrFiBevXqoVKlSggMDERcXNy7n7AAUavVmDhxIgBg0KBBmDx5MqysrAAAXl5e2LNnD1xdXRETE4PZs2dLzt+7dy9CQkIAANu2bUOzZq82O1YqlejatSuWLVsG4NVybNevS2eIkFRcmLhJY+VRHCb2tjKlITmV+qwlbLPtTRF95hIi/zkuUyIiyi06lzrrFMC7jOkNj86tYGxjJardXbsdmsxMmRIREeVMk5GJk198B02qeAWFUj3boXgHLuVJRGSILEu4w2/fSpg6i28Iz0pKQXDrATpvQiYiwyBLk+bfypQpg59//hmPHz/Gzp070a5dO6hUKoSHh2PEiBFwd3dHjx49cPToUbmjvpfDhw/j6dNX+5+MGzdOMm5vb4/BgwcDANavXy+5g3/dunUAAD8/P9StW1dyfrdu3eDh4QGtVosNGzbkdnyDFBsWLnpsz1k0hZbSSIXK44dI6ldn/46stHQZEhFRbuFSZ/QuxpYWKNO9raiWHh2LR9yQlYgKoMs/zEfcpRuimmVJd1SfN0GmRERElB9sPD3gt38VTBzENxerE5IQ/El/xF25KVMyIspLsjdpXlMqlWjdujX69u2LGjVqQKFQvNmLZdOmTWjatClq1KiB0NBQuaO+1ZEjrz7o+/j4oGTJkjqPadWqFQDgyZMnuHXrls7zXx+TnUKhQEDAq4tOhw4dypXMhiwtKhopEU9FNYfqFWVKQwWBc81KKNaqsaiW+uwFbq/YIlMiIvqvuNQZva8yvdpDaWIsqt1etRWCVitTIiIiqadBobi1YLWoplAqUXf1HJjY2cgTioiI8o29rxf89q2Ecbaf+ZmxCQhu1Q/x127LlIyI8kqBaNLcvXsX48aNQ/HixfHZZ5/h9OnTUCgU+OSTT7By5Up07doVJiYmCAsLg7+/P4KCpHfL5pXo6GhUq1YNlpaWsLS0hKenJ7788ktcvXpV5/GvlyCrWDHnRsC/x65d+99UxZiYGERHR7/3+Vzu7N1enpWu2elUu7IMSagg8R09ECpzU1Ht1sotSHkSJVMiIvovuNQZvS8zRzuUzLZMUPKDJ4g8eEKmREREYmnPY3B6gHRFhoo/fA3netVkSERERHJwqFoBfnuWw8jaUlTPiInDkYB+SLx5P4cziUgfydakSU9Px7p169CkSRN4eXlh9uzZePbsGdzd3fHDDz/gwYMH2LNnD/r27YuNGzfi4cOH6NSpEzQaDX788cd8y5mamopLly7B1NQUarUad+7cwfLly1G1alXMnTtXcvzrpc6KFi2a43NaWFjAzs4OAPDs2TPJue86//VYUlISkpOTP+wbKmRizl4WPVaoVHCoVkGmNFRQWLg6w/vL7qKaNlONK7N/lykREf0Xj7bul9S41BnlxLNvJ0Apfgt8Y8l6zqYhItkJWi1O9x+HjBcvRXXnhjXgM2aQTKmIiEgujjUrocnu5TCyshDVM168xJGAPki681CeYESU64zy+wuGhYVhxYoV2LhxIxITEyEIApRKJQICAjBo0CC0bt0aSqW0d+Ti4oK1a9diz549CA8P1/HMucvd3R2TJ09Gx44d4enpCRMTE6jVahw/fhzjxo3DmTNnMHr06Dd75rz2umliYWGR01O/GY+Pj0dSUpLk3Hed/++xpKQkWFlZSY6ZN28e5s2b9+Zxampqvs5AKigSDwSLHitLuuHw8YKzZJ6gzgKieKe3HIS63lBudoQ26n8fgp8eOoGgjX/BuKq3jMk+XEaWGkdu5v3PRcpFggBFzGO5UxgEQRCQ8MdWUU3p7owzTx9C8SxCplS5Jz09/b1+f/P3yYcxaVAFmSFhbx4n3n6AoDWbYFK3koypSBYy/jx+39c3FR5pO4KRdvC4qKawskBmn9Y4yKWu9Qpf30SGS47Xt/n4/kiasgzIyHxTS3sWjb2NusFm+hCoirnkax4iyn352qSpWrUqrlx5tfyUIAgoWrQo+vfvjwEDBqBYsWLvPN/MzAxFihTB48d5/0GqRYsWaNFCvByGsbEx/Pz8EBISgsaNG+P06dMYM2YMunXrprOxJKeRI0di5MiRbx47OzujZcuWMibKf1qNBtu6jxfVPJo1QM0C8u8gaLXIuHgTChsLKArY/5/C4ukPw3Dqa/HMPGH1HjTu0BYqM9Mczip4jtwMh78391rSF4JWCyExFaZVvfnazwUxpy/iYJT4jmOffl3gG2AYM2mCgoLe+fubv08+XOL3X+Fg6JeAILypGe0KgV/vbvw3LETk/nn8Pq9vKjxeXgjHoXX7JPX6K39G8fYtdJxBBRlf30SGS5bXd0sgqlo1hLQfDE16xpuyEJuAjCnL4X9gFWx9yuVvJiLKVfn6aeTy5ctv9prZuXMnIiIiMHny5Pdq0Lw2YsQITJo0KQ9TvpuJiQl++uknAMCTJ09w8eLFN2OvZ7Wkpqa+9Tlej1tbW0vOfdf5/x779/kklnD9LrJSxP+O3I+G/s2tSW24NqolqqU8foYbSzfIlIiIPtTDjXsktVLd2siQhPSJTekSKP5JE1Et4dYDPD18Up5ARFSoZcYl4ET34dCq1aJ6mf5d2KAhIiIAgKtfHTT8azGUJsaievrzGBxu3htxV27KlIyIckO+NmkmTZqEhw8fYvfu3Wjbtu1HzT759ttv83VPmpzUrl37zd/v3//fZl3u7u4AgMjIyBzPTU1NRXx8PADAzc1Ncu67zn89Zm1trXOpM3rl5ZnLkppjTTZp6H8UCgUqTxgCpamJqH571VYkcG1XogJPq1bj0V/i/Wgca1aCdblS8gQiveI9uAegEC8Rd+M37k1DRPlLEASc7j8OKRHiz3823mVQbe5YmVIREVFB5Na8/qtGTbZrGBkxcTjSog9iw67JlIyI/qt8bdJ86KwZfeTj4wMAb93EalnWAAAgAElEQVQ3599jFSr8bxN7JycnODs7v/f5r78W6RZzVtykMbG3hXW5kjKloYLKqrgbfIb0EtWELA0uTl7AC3VEBdyzgyeQERMnqpXkLBp6TzZlSqD4J41FtYRb9/H0yCmZEhFRYXRz/h+I3CveR1NlYY4GG+fDyMJcplRERFRQubdsiMY7lkJlbiaqZ8Yl4EhAX8ScuSRTMiL6LwrUotvR0dFISEiQO8Z7OXPmzJu/e3h4vPl706ZNAQA3btzAo0ePdJ574MABAECxYsXg5eUlGnt9/utjshME4c0GZc2aNfvI9IVD9pk0jjUrcZ150qlcn46wyXbn/cuL1/HgL92vQyIqGCI2iZc6U6hUKNG5lUxpSB95D+6pezbNv/aqISLKK9EnLuDyxHmSes1FP3JvASIiypGrf1002bUMRpYWoro6IQnBn/RH9IkLMiUjoo+V51esExMTkZiYmON4RkYGRo0aBScnJ7i6usLBwQGlS5dGYGBgXkfL0bs+mKvVavzwww8AgKJFi6JatWpvxvz9/eHu7g5BEDBz5kzJufHx8Vi6dCkAoFevXlBkuzDQq9erO/qDg4NFjaDXtm7divv370OpVKJHjx4f9o0VIpnxiUi8eU9Uc+R+NJQDpbERqk35VlIPn7cS6dGxMiQiondRJ6fgye4jopqLf12YuzjJlIj0kU2ZEijWKttsmpv3EBkUKlMiIios0qNjcaLXSAgajahepl8nePT8VKZURESkL4o0qoUme1fA2Ea8DUJWciqC2wxEVPBpmZIR0cfI0yZNSEgI7O3t4e3tjaysLMm4RqNBq1atMH/+fMTGxkIQBAiCgIcPH2LEiBEYMWJEXsbLUUREBGrXro3ly5fj4cOHb+pZWVk4duwYmjRpgpMnX20sO2vWLNHeOsbGxpg+fToAYOnSpZg6dSpSUlIAALdv30bbtm3x7NkzODk5YfTo0ZKv3bp1azRq1AiCIKBjx444fPgwAECr1WLr1q0YOHAgAKBPnz5c7uwtXp67Kqk51WKThnLmWMUHHl1bi2rqxGRcnrlUpkRE9DZPdh2GJjVNVCvVo61MaUifldexN821BauhVUvfuxIR5QatRoNTfb5H2tMXorpdJW9UmzdBplRERKRvnOtWhd++lTC2sxHVNalpOPbpIMlNbURUcOVpk+bYsWMQBAG9evWCkZGRZHzFihU4evQogFf7q8yYMQMLFixA3bp1IQgCAgMDcf78+byMmKOzZ8/iyy+/hIeHB8zNzeHs7AxLS8s3DRpjY2PMnz8fPXv2lJzbt29ffPvttxAEAT/++CNsbW1hZ2cHLy8vHD9+HDY2NtixYwccHBx0fu0tW7bAy8sLkZGRaNasGSwtLWFpaYkuXbogMTERDRs2xKJFi/L6n0CvRZ+Q/r9xrOkrQxLSJxVH9IOZk/h1+WT/MUQeOiFTIiLKyYM1f4seqyzMUaxdU5nSkD6zKVsSxVv7iWrJEZF4uD1IpkREZOiuzViCqGzvL42sLdFgw3wYZdtjgIiI6G0ca1aC/4FVMHGwFdW1GZk43nUYHvy5Q6ZkRPQh8rRJc/z4cSgUCrRr107n+JIlSwAAVapUwfnz5zF27FgMHToUoaGhaNz41dITf/zxR15G1MnFxQWBgYHo1q0bvL29YWlpifj4eJiZmaFKlSoYMWIEwsPDMXz48Byf49dff8Xu3bsREBAAe3t7pKeno1SpUvjqq69w9epV1K9f/61fPywsDNOmTYOvry8UCgWMjY1Rs2ZNBAYGIjg4GObm3ETybbKvv2lboRxM7G1zOJroFRMbK1QeN1hSvzglEBlx+rFfFlFhkPwwEs+PiqfvF/u0GYytLGVKRPquwrDeUGS7oejGb38iKy1dpkREZKie7DqM8OmLJfXay6bDOtseiURERO/DoWoFND24FqbO4ptOBY0Gp/uPw62Fa2VKRkTvSzq9JRdFRERAoVCgRo0akrGoqChcuXIFCoUC48ePh5nZ/+4YUiqVmDhxIpo3b/5mWbH8ZG5ujqFDh2Lo0KH/6XnatGmDNm3afNS5FhYWmDhxIiZOnPifMhRGmoxMvDx7RVQr0kD6f5BIl6IBjeC25wie/Wv91oyX8bg84zfUmjNOxmRE9NqDdX9LaqV7fyZDEjIUlsVcUbpra9xbv/NNLT06Fvf+3AmvgV1lTEZEhiTx5n2c6jdGUvcc0gslOgbIkIiIiAyFXUVPNDv8J4Jb90fq42eisbBRPyMjNh6+k4ZK9sYmooIhT2fSPH/+HLa2tqIGzGunTp16FUCpRMuWLSXjDRo0AADRnjBE7yP2Qjg06RmimnOD6jKlIX2jUChQdfIwyeZ7j/ce5bJnRAWAoNVKmjSWJYvCpXEtmRKRofAe1B2qbMsM3VqxGZnxiTIlIiJDkpmQhJDO3yArKUVUd6pbFVVmSfcqJSIi+lA2Xh5oFrweNl6lJWPXZizBheHTIWi1MiQjonfJ0yZNWloa0tN1LxPxeq8ZLy8vWFlZScZNTU1hZ2eHlJQUyRjR22Rf6gwAnOtzJg29P3NnR1QZP0RS57JnRPJ7fvQMUiKeimqle3eAQpmnb2moEDBzsodnn46imjopBbdWbJEpEREZCkGrxem+Y5B0+4Gobu5eBA02/gqViYlMyYiIyNBYFndD08Pr4FCtgmTsztINONV3DDSZmTIkI6K3ydMrGo6OjkhPT0dUVJRk7PTp0zkuhfZaenq6zlk4RG8Tffy86LGVR3FYFHWRKQ3pq+Jt/eHmV0dUe73sGRHJ5/6a7eKCQgGPXu3lCUMGp1zfjpI97O6u34mUyOcyJSIiQxD+02+I3BssqilNjNFg0wKYuxWRKRURERkqM2cH+AetRhEdqw1EbNqDo22/5GxxogImT5s0VatWBQCsW7dOVI+Ojsbx48cBAI0aNdJ57tOnT5Geng53d/e8jEgGRqvRIPpkmKjGpc7oY7xt2bMnB0JkSkVUuGXGJ+LJjoOimotfHViWLCpTIjI0xlaW8B7cXVTTZmQifN5KmRIRkb57suswwqcvltRrLPgBTrWryJCIiIgKA2MbKzTZ9TuKtvGXjL04egYHm/RASkSkDMmISJc8bdJ07doVgiBg2rRp2LZtGzIyMvDgwQP07t0barUapqam6NChg85zQ0NDAQAVK1bMy4hkYBLCb0OdmCyqOddnk4Y+jrmzIyqP/0pSD5u8AKnPXsiQiKhwi9i0R7LnWOlsy1MR/Velu7aGRTFXUe3J/mOIuRAuUyIi0lfx127jVL8xknrZAV1Rpl9nGRIREVFhojIzRYPNC+DxuXTlgcQb9/BPo254ef6qDMmIKLs8bdL07NkTtWrVQnJyMrp06QILCwuULVsWQUFBUCgUGDZsGOzt7XWeu2nTJigUCjRs2DAvI5KBeRF6XlJjk4b+ixJtm0qWPVMnJuP8uDkQNBqZUhEVPoIg4M7vm0Q1Y1trFGvXVKZEZKhUJiaoNGqApH555lJutEpE7y3teQxCOnyFrCTxHqtOdaui2vzxMqUiIqLCRmlkhNq//wSfMYMkY+lRMTjk3wsP/twhQzIi+rc8bdIolUrs27cPLVq0gCAIb/4AQO/evTF9+nSd5927dw979uwBALRp0yYvI5KBiT5xQfTYzMUJ1uVKyROGDIJCoUC1qSNg6mgnqkefvYLbq7fJlIqo8Ik5dREJ1+6Iah49P4WROfeuo9zn3rwBnGpWEtXir91BRLbl9oiIdNGkZyC08zdIiXgqqpu7OaPBxl+hMjGRKRkRERVGCqUSlacOR83fpkChUonGtBmZON1/HMJG/QxtVpZMCYkoT5s0AODg4IADBw7gxo0b2LJlC7Zs2YJ79+5h1apVMDIy0nmOSqXCjh07sH//fpQpUyavI5KBELRavAg5K6o5168OhUIhUyIyFGaOdqg+/TtJ/dqCNYi7fkfHGUSU27LPogGAsgO7yJCECgOFQoHKYwcD2d5DXPt1NdQpqTKlIiJ9IAgCznw5AS/PXBbVVWamaPjXYpi7FZEpGRERFXZl+3dBo7+XwMjKQjJ2a+FaHG09EBkxcTIkI6I8b9K85uXlhU6dOqFTp04oVarUW48tVaoUWrdujRYtWuRPODII8VdvSX6ZuDSuJVMaMjRujWuhTI92opqQlYWzo2ciKy1dplREhUN6dCwebzsgqjk3rAFbn3IyJaLCwK58GZTqFCCqpcfE4tYyacOQiOi1azN+Q8TmvZJ6nVUz4VjDV4ZERERE/+PesiGah2yElUdxydjzo6cRVK8z4q7ekiEZUeGWb00aorwWdeS0pObiV1eGJGSofEcNgHWZEqJa8oMnuDxzqUyJiAqH+2u2Q5upFtXKfdlNpjRUmFQY1kdyp+GdNduR9PCJTImIqCCL2LIXV6cuktQrTfkWJToG6DiDiIgo/9lV8ESLk1vg2rSeZCwlIhKHGvfA451c5pcoP7FJQwbjefAp0WOLYq6w9iwlTxgySCozU9SaMxZKY2NR/eHW/Xi0+4hMqYgMm6DV4t6KLaKaqbMDin3aXKZEVJiYOdqh/OAeoppWrcbFqQvf7LNIRAQAMacv4vSA8ZJ6qR5tdW7WTEREJCdTBzs03rUM3iP7ScayUlJxvMswhM/4je95ifIJmzRkEDSZmXgRel5Uc/Grw/1oKNfZeZdBhRF9JfWwyQuQeO+RDImIDNuzgyeQ/OCxqFa6T0eoTLnpMuWPsr3aw6pUMVEt+vQlPN4bLFMiIipoEm89wLHPhkCbkSmqO9WrhlpLp/MzCRERFUhKIyNU/Xk06q6ZA5WZqWT86pSFONFjBLK4JyNRnmOThgzCy7NXoElNE9Vc/OrIlIYMXbkvOsC1kXi/I01aOs6MmI6sVO5PQ5Sbbi9aJy4oFCg7oKs8YahQUpoYo+qkoZL6lVm/IzMxWYZERFSQpEVF42jbgch8GS+qW5YqhoZbFvKmAiIiKvBKdWuDpkf+hHlRF8nY4+1BONikJ1IiImVIRlR4sElDBuF5MPejofyjUCpRY+ZomLs6i+qJdyNwcRqXwCHKLQk37uHZP6GimntAI1iVKipTIiqsitSpghJtm4pqGS/jcG3BankCEVGBoE5KwbFPB0kuXBnb2aDx37/BzNlBpmREREQfxrF6RbQ8sQWOtStLxuKv3ERQ/S54cfy8jjOJKDewSUMGIeqIeD8aG+8ysHAvIlMaKgxM7WxQe/4EKIxUovqjnYcQsf0fmVIRGRbJLBoAXsN6y5CECPAdPRDGNlai2v1NexB75aZMiYhITprMTBzv9i3iLt0Q1ZUmxmj01yLY+pSTKRkREdHHMXcrgqYH18Ljiw6SsYzoWAQH9MPdlVt0nElE/xWbNKT31MkpeHn2iqjGpc4oPzhWLg/fUQMk9YvTFyHu2h0ZEhEZjoyXcXiwfqeoZlvRkz/fSTZmTvaoODzbnmSCgLDJgdCqs+QJRUSyEAQBZwf/gKhDJ8QDCgXqrp6NIg1ryhOMiIjoP1KZmqD27z+h6uwxUCjFl421ajXODfkR54dPh1atlikhkWFik4b03otjZyFkiS+OuPpzqTPKH2U/7wD35vVFNW1GJk4NnYL0bGuTE9H7u7tyKzRp4j2evIZ+wc2XSVYeXT6BQyVvUS3h5j3cXrVVpkREJIfLE+fh4fpdknq1ueNQomOADImIiIhyj0KhgPe3fdB41+8wtrORjN9Zsh5H23yJjJdxMqQjMkxs0pDee7r/mOixQqVCkUa8e43yh0KhQI3p38GyuJuonhYVjTPDp0GbybtLiD6UJjMTd5asF9VMnexRqlsbmRIRvaJQKlH1x2FQqMRvoW/8th6Jdx7KE4qI8tX1uctxY+4KSd17ZD94ffO5DImIiIjyhlvz+mgRugnWnh6SsedHTyOobme8vBAuQzIiw8MmDek1QRDwNChEVHOqVxUmOjr9RHnF2NoSdQMnQWVuKqrHXAjHpZ+XyJSKSH89+usA0p6+ENXKftkNKjPTHM4gyj925cvAs29nUU2rVuP8xHnQZmlkSkVE+eHOso24PGGepF6yWxtU+ek7GRIRERHlLRtPD7Q4vhluLRtKxlIiInGoSQ/cWbYRgiDIkI7IcLBJQ3ot8cZdpD56Jqq5BzSWKQ0VZrZepVFjxmhJ/cHmvbi/ea8MiYj0k6DV4sac5aKa0tgY5QZ1lykRkVT5r3vBunRxUS3u6i3cWbNdpkRElNcebNiF899Ok9Rd/Oui9vKfJOv2ExERGQoTW2s0+nsJyn/XXzKmzVTj/LCpONXne6iTU2RIR2QY+E6S9NrT/SGSmnurRjIkIQKKtWwIbx0Xki/9tBgx56/KkIhI/zzddwwJ1++KaiV7tIW5q7NMiYikVKYmqD59JJBtj6TrC9cg6cFjmVIRUV55suswzgwYD2S7S9ipThU03LoQKhMTmZIRERHlD6VKhSozRqHOH7OgMjeTjEds2oN/6ndFwo27Os4mondhk4b0WvalziyKu8HWp5xMaYgAn6FfwLVJbVFNyNLg1LCpSHoYKVMqIv0gCAKuz/ldXFQo4PPdAHkCEb2FYxUflPuig6imzVTj/IRfuOwZkQGJOnwSJ3qOgKARv67tKnmj8Y6lMLaylCkZERFR/vPo0Q4tjm+GdblSkrHEm/cQVK8LHm7cnf/BiPQcmzSktzITkhB9IkxUc2/ZCIpsd7US5SeFUolas8ZIlsHJjE/Eya9+QEZ8okzJiAq+6OPnEXP6kqhWvH1z2HhJN6okKgh8hvWGZQl3US320g3cWrFZpkRElJuiT1xAaOeh0GaqRXXrcqXQZM9ymNjbypSMiIhIPnYVPdHy1F8o0SlAMqZJTcOpPt/j7FeTkJWaJkM6Iv3EJg3prajDJyFkZYlq7q24Hw3Jz9jaEnUXTYaxjZWonhwRidNDp0CTmSlTMqKC7frs5ZKaz/dfypCE6P0YmZu9WvYsmxuL1yH2yk0ZEhFRbok+cQFH236JrJRUUd2ihBv89q+CuYuTTMmIiIjkZ2xtiXp/zkP1+ROhNDaWjN9btRVBdTohju+Jid4LmzSkt57uPyZ6rDQxhotf7RyOJspf1qWKoW7gJCiMjET1mAvhuDBhHoRsa5oTFXaxF6/h2T+hoppr03pwqFZBpkRE78e5hi/K9ekoqgkaLc5+PwtZKbx7kEgf5dSgMXNxgv++VbAs7iZTMiIiooJDoVDAc0hPNAv+ExYlpL8bE2/dxz/1u+DWwrW8BkL0DmzSkF7SZmUhcm+wqFakYU0YWVrIlIhIyrlWZVSfNlxSf7w3GNcXrZUhEVHBFT5tsaRWfvRAGZIQfbgKw/vANtuyfCmPnuLyrKUyJSKijxV9MgxH20kbNCaOdmiyd4XONfiJiIgKM8ealRBwehvcAxpJxrSZaoSN+hkh7Qcj/cVLGdIR6Qc2aUgvRZ8IQ+bLeFGtaFt/mdIQ5azkp81RfkgvSf3mkg24t4mb6REBwMtzVySNd8daleDShLMjST+oTExQa/ZYKE3ESz08/OsAIg+dkCkVEX2o6JNhONp2ILKSpQ0a/wN/wN7XS6ZkREREBZupoz0a/b0EVWeP0bn82dMDIdhfoz2eHeR7YyJd2KQhvfRkx0FJrVi7ZjIkIXq38l/3Qom2TSX1S9MW4/H+o/kfiKiAuTp1kaTmO2kYFAqFDGmIPo5NuVLw/W6ApH5h4jykRD6XIRERfYh3NmgqecuUjIiISD8olEp4f9sHzY9vgrWnh2Q8/XkMjrYZgLDRM5GVli5DQqKCi00a0juCIODJrkOimmPtyrAo6iJTIqK3UygUqDZtOJxqVhIPCALOjZmD5ycuyBOMqACIPnVRsheNc/3qcG1WT6ZERB+vTK9P4dKguqimTkzG2e9mQJuplikVEb3Ls0MnENx6gLRB42DLBg0REdEHcqjig4DTf6F03446x28FrkFQnU54eSE8n5MRFVxs0pDeib0QjtQnUaIaZ9FQQacyMUG9RZNh61VaVBeysnBq2BS8vHxDpmRE8ro6JVBS8500lLNoSC8pFApU/+k7mNjbiuqxV27i6vxVMqUiord5svMQQjp8BU1qmqhu4mAL/6DVbNAQERF9BCNLC9ReOh31N8yHsa21ZDzx5j0cbNgNV6cuhFbNm5mI2KQhvfNYx1JnxT9lk4YKPmNrSzT4/SdYFncT1TVpGTg5+Ack3o2QKRmRPF6EnMXz4NOiWpHGtbgXDek1c2dH1Jo9BsjWaLy7Zjv3pyEqYB5u3I3j3YdLZrpxBg0REVHuKNExAK3O/Q3n+tUlY4JGg/CffsM/Dbsh4fodGdIRFRxs0pBeEQRBsh+NbUVPWJcrJU8gog9k5uyABit+hpmTg6iemZCE0P5jkfQwUqZkRPlLEARc/nGBpO47aagMaYhyl0v96vAe3F1SvzDhFyQ/eipDIiLK7u7yzTjVdwwEjUZUN3NxQtODa2FfubxMyYiIiAyLZcmi8D+4BpV/GgmlibFkPO7idRyo0wk35q2CNtvvZaLCgk0a0isJ1+8g6c5DUY2zaEjfWBV3Q4PlP8HY2lJUT4+ORWjf73kBjwqFJ7sOIeZkmKjm2rQeijSoIVMiotzlM6QXnGtXFtXUSSk4/e00ZKVyo1QiOd34ZSXOfTMZEARR3aKEG5odXge7ip7yBCMiIjJQSpUKPqMGouWpv2CnY6aqNiMTl8bNwSG/npxVQ4USmzSkVyI275PUirVvLkMSov/G1qs06v02FUpTE1E97XkMQvp8j5Rs+y4RGRKtWo3L43+R1H0nD5MhDVHeUKhUqDV7rGTmZMKt+7gw8RcI2S4OE1HeE7RahI2eiUvj50rGrMuVQrMj6zlDn4iIKA/ZVfREixObUWHsICiU0svSL89cxoFaHXF1+mJoMjNlSEgkDzZpSG8IgoCITXtENRuv0rDz9ZIpEdF/41S9Iuou/BFKY/F037SoaIT0/R4pkc9lSkaUt+6t3IqkbHswlegUAKdalXM4g0g/mTk7oNbcsUC2D6BPDoTg1vLNMqUiKpw0GZk4+fl3uBW4RjJmV8kbTQ+vk+wbSERERLlPZWKCSlOGo9mxDbD29JCMa9VqhE9bhKDaHRFz9rIMCYnyH5s0pDdenrmElAjxfh0lu7WGItvGvET6xLVBDdQJ/AEKIyNRPTXyOUL7jUHqsxcyJSPKG+rEZFydvlhUUxobo/K0kTIlIspbzrUqw3fUAEn92oLVeHb0tAyJiAqfzPhEHG0zAI/+OiAZc6xdGU3/WQ1zFycZkhERERVeTrUqI+DMNnh+8zmg49pewvW7ONioO8JG/YyslFQZEhLlHzZpSG883LRXUivZpbUMSYhyl1vj2qjz60QojFSiesrjZzjWezSXPiODcn3uCmREx4pq5QZ3h1Xp4jIlIsp75Xp/hhLZ99ATBJwdPQuJ9x7JE4qokEh5/AyH/HriRcg5yZhby4bw27cSJva2MiQjIiIiIwtzVP9lPJofXQ8b7zLSAwQBtxauxb6q7fB0/7H8D0iUT9ikIb2gzcrCo7/2i2oONXxhXbakTImIcpe7f13UnjcBCpX4x3Lqkygc+/w7JN7nRTzSf0l3I3Bz/ipRzdjWGhXGDZYpEVH+UCgUqDb5W9j7ijcjz0pJxckhk5D+Ml6mZESGLe7qLRxs3B0J1+9Kxkr3+QyNti2GsZWlDMmIiIjo35zqVEXA2e2oMP4ryUojAJASEYlj7QcjtMtQpDx6KkNCorzFJk0OHj9+jMDAQHTo0AEeHh4wMzODpaUlvLy8MGjQIISHh+d4bpMmTaBQKN76p02bNm/9+qmpqZg+fToqV64MKysr2Nraonbt2li4cCE0Gk1uf7sF3vMjpyV3Xpfsylk0ZFiKNquPWnPGSRo1ac9jcOzzUYjXcYGBSJ+EjZ4JbaZaVKswZhBMHe1lSkSUf1SmJqgb+CPMnB1E9ZTHz3ByyCRkpaXLlIzIMD3ZfQSHGvdAmo49/ipOGIJaS6dL9gUkIiIi+ahMTVDpx2EIOLMNDjV8dR7zZOch7K3cBtfnroAmMzOfExLlHTZpdHj8+DFKliyJb7/9Fjt27MDDhw9hbGwMjUaD27dv4/fff0fVqlWxcOHCtz6PpaUlXFxcdP6xt8/5gtTz589RrVo1/PDDD7hy5QoEQUBGRgbOnj2LYcOGwc/PD2lpabn9bRdoDzfuEhcUCpTs3EqeMER5qFhAo1eNmmxLn2XGJSCk7/d4eem6TMmI/pvIvcF4uu+oqGZdtuSr9YeJCglzFyfUCZwkuTAcd/UWzo6eCaEQ3ohDlNsEQcD1uSsQ2vkbyfr1CqUSNX+bAt9JQ7mvJRERUQFlV9ETzUM2ouqsMVCZm0nGNalpuDzhFxyo9RlehJyVISFR7mOTRgeNRgNBENCiRQusX78eUVFRSEpKQkpKCs6dO4eGDRsiKysLw4YNQ1BQUI7PM2rUKERFRen8s27duhzP69KlC27dugU3NzccPHgQKSkpSE1NxaZNm2BtbY3Q0FB88803efGtF0iZ8Yl4vP0fUc2lcW2YuxWRKRFR3ioW0Ah1F06G0tREVFcnpSC0/zg8PxkmUzKij6NJz0DYqJmSerV5E6DK9v+cyNA5Vi6PGjNHSerPjpzC5ZnLIAiCDKmIDIMmIxOnB4zD5Qm/ANleSypzMzT8axHK9u8iUzoiIiJ6X0qVCt7D++CTi7vh3qqxzmMSb9zD4ea9carfGKQ9e5HPCYlyF5s0Otjb2yMsLAxBQUHo0aMHXFxcAAAqlQo1atTAoUOHUKlSJQDA7Nmzc/Vr7927FyEhIQCAbdu2oVmzV5vMKpVKdO3aFcuWLQMArF69GtevF4476iM274UmPUNU8/iivUxpiPKHW+NaaLBsOowszEV1TVo6Tgz+ARG7DsmUjOjD3Zi3EsnZ9lUq2rYp3Fs2lCkRkbyKt2qCit/1l9Tvrd+J26v+kiERkf5Lf/ESRwL64uGfOyVj5u5F0OzInyja2k+GZPUb4j4AACAASURBVERERPSxrDyKodHfS9Bw6yJYlHDTeczD9buwp0IrXJu1THL9kEhfsEmjg62tLapWrZrjuImJCXr16gUAOH/+fK5+7dczbPz8/FC3bl3JeLdu3eDh4QGtVosNGzbk6tcuqO6v3iZ6bGxrjeIdWsiUhij/ONeqjIarZsLYxkpUF7KycH7sHNxctpF3XFOBl3jzPq79vFRUU5qaoNqcsTIlIioYPPt1Rulu0j0Kw39Zgftb9smQiEh/vbwQjqD6nRGjY7axQ/WKaHFiKxyqVZAhGREREf1XCoUCxdo1RetLe1B+9EAojIwkx2SlpOLKpF+xt1JrPNoexGslpHfYpPlIZmav1kTU5PLa4UeOHAEAtGqle78VhUKBgIAAAMChQ4Z/J33clZuIDbsmqpXs2loyu4DIUDlU8kbjtXN1bqx+bcFqXJwcyD0MqMAStFqcHTIJ2ky1qO4zagCsPIrJlIqoYFAoFKg8fghcG9eSjF2cEojHe4NlSEWkf+6t2opDTXog9dEzyViJTgFoemgtLNy5TDIREZG+M7K0QJXpI9Hq/N8oouM9NACkRETiRPfhONz8C8RyT1/SI2zSfKSjR48CAHx9fXM8Zv369ShZsiRMTEzg4OCA+vXrY/bs2UhMTNR5fExMDKKjowEAFStWzPF5X48VhuXO7v+xTVIr07eTDEmI5GPr6YEm6+fBqmRRydiDrfuQMvMPZKWkyZCM6O3uLt+M6BMXRDXrcqXg8/2XMiUiKliURirUnjse9r5e4gFBwLmxs/E0+LQ8wYj0gCY9A2cGT8TZr6Q3AwBAxR++Qb0/5/HmLiIiIgNjW74s/INWo+6aOTAv6qLzmOjQ8wiq0wlnBk9EauTzfE5I9OHYpPkIZ86cwY4dOwAA/ftL1xN/7e7du4iKioKlpSXi4+Nx8uRJjBkzBr6+vrh8+bLk+KdPn775e9Gi0oux2ceSkpKQnJz8sd9GgadJz8DDjbtFNbtK3rCv6iNTIiL5WJVwR5MN8+FQpbxkTH3hBo72GokUvvGgAiT1SRQuTfhFUq+1ZCpUZqYyJCIqmIwszdFg2XTYeHqI6oJGizMjpuPF6UsyJSMquFIiInHIr6fOG7pUFuaov34efCd+DYVCIUM6IiIiymsKhQKlurVBm6v7UHHCEN2fMQUB9//Yhj0VAnBp4jxkxuu+aZ6oIGCT5gPFxsaiR48e0Gq1qF27Nvr27Ss5pkmTJlizZg2ePXuG9PR0xMXFISYmBosWLYKNjQ0ePXqEVq1a4eXLl6Lz/t1wsbCwyDHDv8eSkpJy4bsqmCI270VmXIKoVqZPR37YokLL1N4WjVbNgnvz+pKxhFv3Edx1KGLOX5UhGZGYIAg4P2wqspJSRPWyA7uiSMOaMqUiKrhM7GzQcPkMWJZwF9W1mWqc/HoSos9Kb+4hKqwi9x3FgbqdJEsiA4B12ZJocXwTSnTSvXQ0ERERGRYjSwv4ThqK1lf3oWTX1jqP0aSl48ac5djt3QI35q2CJj0jn1MSvZtC4E5K7y0tLQ0BAQEICQmBk5MTzp07h1KlSn3Qc1y4cAF169aFWq3GuHHjMGPGjDdjJ0+eRP36ry6+3rlzB2XLltX5HAcPHkSLFi0AvJp94+bmJjlm3rx5mDdv3pvHcXFx2L59+wdllZMgCEgc8Qs095/8r2hiDLs/JkNpbSlfsFwmqLMANp3oAwkaLdJW70LG3lDpoEoJi4GfwbRF3fwPRu9PEKAwlm52aCgyDp1BSuBGUU3hYAvbxWOhtOSyMx8iPT39zT54b8PfJ4ZB8yIWSRMWQXgpvkkFJsawGt8PxpU85QlmyGT8efy+r296RVBnIW3tHqTvPKpz3Lh2RVgO78nfM1Qg8PVNZLj4+i7Y1DceIHX5dmjuPs7xGKWTHcx7tIKJX00oVJy/QP/Tv39/PHny5N0H5gE2ad5TRkYG2rdvjwMHDsDW1hZHjhxBtWrVPuq5vvjiC6xbtw4VK1bE1av/u+v9ypUrqFy5MgDg8uXLqFSpks7zd+7cifbt2wN4NZPGysrqnV/T2dn5zX43+iD6ZBgO+fUU1cr064RaS6bJlCj3CVotMi7ehMLGAgolfynQhxEEAXf/3IErs34HtFrJeOnubVF57GAoDbgRoK8ErRZCYipMq3ob5Gs/+f5j7K/ZHlnJqaJ6w78Wo1hbf5lS6a+goCC0bNnyrcfw94lhSXrwGMc+/w4ZseJGjdLUBPUWTYZL/eoyJTM8cv88fp/XN72SdDcCJz//TufsGYVSCd8p38Jn1AD+DKQCg69vIsPF13fBJ2i1eLhhF65MCUTqo2c5HmdTvgwqTR6GYu2a8T0EAQCKFSsmW5OG/wPfQ2ZmJjp16oQDBw7AysoK+/fv/+gGDQDUrl0bAHD//n1R3d39f0tcREZG5nj+6zFra+v3atDoo9uL10lq5Yb0kiEJUcGkUChQ7vMOaLBsOhQ67hi9v3E3QvqMRmqU/jRnSf9ps7Jwqt8YSYOmRJdP2KAhek/WHsXRcOVMmNjbiurajEyc/PpHRIWckykZkTwebtqDA7U/09mgMXG0Q+Pdv6PC91/y4goREREBeHUDh0ev9mhzdT+qzhoDEwdbnccl3riH412/xYHaHfFk5yFwHgPJie9k30GtVqNz587Ys2cPLCwssHfvXtStmzfLCDk5OcHZ2RkAEB4enuNxr8d8fHzyJIfcUiOf4/HfB0W1Io1qwt7XS6ZERAWXS/3qsJ71LaxLl5CMvbx4HYc7fo2o4+dlSEaF0Y25KxBz6qKoZlHMFTUDJ8mUiEg/2XqVRqPVs2HqaCeqazPVODV0CiIPnZApGVH+yUxIwqn+Y3Gq92hJ8x949fmg1bkdcGsm3auPiIiISGVmCu/hfdD25kH4jBkElbnuZerir9xEaJehr5o1uw6zWUOyYJPmLdRqNbp06YJdu3bB3Nwcu3fvRqNGjf7z8545cwYA4OHhIRlr2rQpAODAgQM6zxUEAUFBQQCAZs2a/ecsBdGdZRshaDSimidn0RDlSOXuDL9Nv8K1cS3JWGZcAk4MmohrgWskryui3PTyQjiuTlssqdde8bNkRgARvZttuVJotHoOzJwcRHWtWo3Tw6fjwV/7ZUpGlPeijpzC/uqf4uGfOyVjCqUSvpO+gd+BP2BR1EWGdERERKRPTGytUXnqcLS5HoSyA7pCoVLpPC7+8g2Edv4GQXU7IXJPMJs1lK/YpMlBVlYWunfvjh07dsDU1BQ7duyAv/+7l2p51wv44sWL2LRpEwCgbdu2kvFevV41I4KDg980c/5t69atuH//PpRKJXr06PE+34peUScm487SDaKaRXE3FOUyOURvZWxliXqLJsN7UHfpoCDg5tINCB0wDunRsfkfjgxeZlwCTnQfDiErS1T3+rYPXP3qyJSKSP/ZlCmBRmtmw6yIo3hAq0XYpF9xc+kGfngkg5KVmobzw6cjuFU/pD6WriFvXtQF/v+sRsUJX0OZwwUWIiIiIl0s3Iug5uLJ+OTibpTo8gmgUOg8Lu7idYR0HIKgup3waNsBaHnDK+UDNml00Gg06NWrF7Zt2wZTU1P8/fffaNGixXudO3PmTPTt2xdBQUFISPjfhq9xcXFYunQp/P39oVar4erqilGjRknOb926NRo1agRBENCxY0ccPnwYAKDVarF161YMHDgQANCnTx+DXO7s7vLNUCckiWrlBveA0oibnxO9i0KlQoVv+6D+0ukwsbWWjEefuYxDn32FZ8ekDWCijyVotTjdfxxSIsR7qdlW9ETlqcNlSkVkOKw9iqPxmjmwcCsiGbsWuAaXf/oNglYrQzKi3BVz5hIO1PoMd5as1zletLUfWp37G0Ua1sznZERERGRIbLw8UH/dL/gkbCdKdAp4a7PmRI8R2FepNe6t2gpNRmY+J6XChE0aHU6cOIHNmzcDeDUzpm/fvnB1dc3xz+PHj9+cm5GRgdWrVyMgIAB2dnawtbWFg4MDHB0d8dVXXyE+Ph6lS5dGUFAQHB0ddX79LVu2wMvLC5GRkWjWrBksLS1haWmJLl26IDExEQ0bNsSiRYvy5d8iP2nSM3AzcLWoZmxng3JfdpMnEJGecm1UE023/waHyuUlYxkv43Hyq0m4OHUhstLSZUhHhubGvFWI3BssqqnMzVBvzRyozExlSkVkWKxKFkWTDfNhU7akZOzehl04890MaNIzZEhG9N9lpabh0vi5ONSkJ5LuPJSMG1lZoOZvU9Bw22KYOtrnf0AiIiIySLY+5VB//Xy0urADxTsG5Hhc0t0InP1qEnZ7N8eN+X9AnZSSjympsGCTRgftv+5GzMzMxPPnz9/6R/OvaW+dO3fGxIkT4e/vj5IlS0Kr1SI5ORlFihRBs2bNsHjxYly5cgWVKlXK8eu7uLggLCwM06ZNg6+vLxQKBYyNjVGzZk0EBgYiODgY5ubmefpvIIcHf+5EelSMqOY5uDuMbaxkSkSkvyzciqDxmjko1/szneP3N+3B4U5fI+7anXxORobkReg5XJn0q6ReY+GPsKvoKUMiIsNl7uKExut+gWO1CpKxyKBQHOs9GmnRL2VIRvTxXu090x43flmpc0aYc8MaaHV+J8r27wJFDne5EhEREf0XdhU80WDDfLS6sBPFP2uZ43FpT1/g0tjZ2FWuKa5MCeRy8pSrFAIXsi4UnJ2dER0dLXeMHGmzsrDXtzWS7z96U1OZm6HdncMwc3Z4y5n6S9BqkXHxJhQ2FlAo2S+lj3fkZjj8vSvmOB556AQuTJwHdWKyZExhpILP15/Ds38XKI24tnt+ELRaCImpMK3qrdev/ZTHz/BPgy6S5nqZfp1Qa8k0mVIZnqCgILRsmfMHBYC/TwqbrLR0nPluBqKOSpeuNHd1Qr3FU2FXvowMyfSP3D+P3+f1bagyYuNxcewcPFizXee40tQElaeOgNewL/hzjfRSYX59Exk6vr4NX3z4bVyfuwKPtuyD8Jb9aFRmpijVoy08v/kcdhV4k6IhKFasGJ48eSLL1+Y7XioQHqzbIWrQAEDpPh0NtkFDlJ+KNquPZjuWwrlOFcmYkKXBtQWrcbTHcCTcfiBDOtJHWSmpCOn4taRBY1e5PKrNmyBTKqLCwcjcDHUDf0QpHXf5pUXF4GivkXh6+KQMyYjeTRAERGzZi72V2+TYoLGv6oOA03/Be3gfNmiIiIgo39lV9ES91bPRJnw/yg3qnuMy3pr0DNxb9Rf2V/sUwZ/0x9P9x7hXJH00vusl2WkyMhE+4zdRTWlsjPIj+sqUiMjwWLg6o+GKn1FpzCAojY0l43Hht3G409e4vnAtNJncDI9yJmi1ONV3DOIv3xDVjW2s0GDDfBiZm8mUjKjwUBqpUG3aCFQc2U8ypklLx6lhU3F90Tp+SKQCJfHmfRxtPQAnPx+FjBfSpflUZqao/NNItAjdBFufcjIkJCIiIvofq9LFUSNwEtrePgSf779863YMUYdP4lj7wdhbuQ3uLNuIrJTUfExKhoBNGpLdvZVbkfromahWum9HWJYsKlMiIsOkUCpRrvdn8N+6EDaeHpJxIUuDG0vW40inbxB7+aYMCUkfXJ0SiCc7D4lqCqUS9db9Amsdm5oTUd5QKBTwGtAVdQInQWWe7e4+QcCN3/7EicE/ICM+UZ6ARP9PnZiMi2PnYF/1TxGVwywvlyZ10OrCTviMGqjzZhIiIiIiuZi7OKHytBFod/cIKv80EmYuTjkem3T7Ac4Pm4qdZfxxcewcJN17lOOxRP/GJg3JKis1DddmLRXVVGamqDDuK5kSERk+W08P+G8ORLm+nQAdy4gk3o1AcI/huDRjCdRJKTIkpILq/prtuDZzmaReZdb3cA9oJEMiIirarD6arJsHcx0fFp8fP48jHb9G7NVbMiSjwk4QBDzYsAt7fFvh5vxVELKyJMeY2Nui9u8/we/AKjb6iYiIqEAzsbWGz6iBaHfnMGqv+Bl2lbxzPDYzLgE356/CHp+WCG49AE92HoJWx3shotfYpCFZ3Vq0TrKnQdlB3WHhXkSmRESFg8rUBJVGD4Tfhvmw0XVRRBBw788dCPqkPx7tOgxBEPI/JBUoT3YfwdmvJknqZfp1htfQL2RIRESv2fmUhd+WQDjo+KCY+uwFjvX6Dvc27OLPcso3L89fxSH/Xjjdd4zkvf5rJbp8gk8u70Hp3p9BoVDkc0IiIiKij6MyNUHpz9sj4Ox2+P+zBkXb+ANveS8TdegEQrsMxS7PZrg6fTFSn77Ix7SkL9ikIdmkPXuB67PEd2QbWVrAZ/RAmRIRFT4OlbzR9K/FKD+kFxRGKsl4xss4nBs7GyFfjELC7QcyJKSC4MXx8zjZayQEjUZUL9KoJqovmMiLa0QFgLmzIxqvnYsyPdpJxrRqNS5NX4xT30xGRmy8DOmosEi+/xgneo3EP/W7IOZkmM5jbH3Kwu/AH6i/7hedM8CIiIiI9IFCoYBL41potG0x2lzdB88hvWBkaZHj8WmRzxE+bRF2lfVHaNdheBoUCm22z9hUeLFJQ7K5/OMCZCWLN9LyHt4HZs4OMiUiKpyUJsbw+eZzNP1rMewreuo8JuZCOA53HILLM5ciMyEpnxOSnOKu3kLIZ0OgSc8Q1W28y6DBpgVQmZjIlIyIslOaGKPKxK9Rc/YY6T41AJ4Fn8bBTwcj6vh5GdKRIct4GYewUT9jb6XWeLR1v85jjG2sUHXOWASc3Q5Xvzr5nJCIiIgo71iXK4Xq8yfg0/vBqDprzFuXcRU0GjzZcRDH2n2J3Z7NcHnSr0i68zD/wlKBxCYNySI27BoerP1bVDN3L4Ly3/WXKRER2Xp6oMmGX1F5whAYW1tKxgWNFnfX/o0DLfvgztrt0GaqZUhJ+Snh+h0Ef9If6myNOYvibvDbuwKmjvYyJSOitynRxh9+mwJhVaqYZCzjZRxOfDkBl39egqy0dBnSkSHJSk3D9bkrsLt8S9xauBZate73Bh5fdEDr8P3wHtYbSmPjfE5JRERElD9M7GzgPbwPWl/dB799K1G8QwsoVNJVS15LfRKF67OWYU/FVjjUtBfur9kOdTL3Bi6M2KShfCdotbjw3Qwg27rolaePfOu0QCLKe0ojFcr2/BQt9q5EyfbNdR6jTkzGlZnL8E/bgXgSFMo9DgxUwvU7ONyyLzJevBTVTRzt4LdnBSyKucqUjIjeh225UvDfujDHn+V31+3AoQ5fIfr81XxORoYgKy0dNwPXYLd3C1ye8Iukmf+aU92qaB6yEXWWz+DSZkRERFRoKJRKuDathwabFqDd3SPwnfQNzIu6vPWc6OMXcObLCdhRohFODxyP50fPcDm0QoRNGsp391dvk6xR7VizEkp1bytTIiLKzszJHjVmjELjdb/A1stD5zEpj5/hzIjpONpzBC/yGZicGjQqC3M03rEUNt6lZUpGRB/C2NICNWaMQu1fxsPYxkoynvLoKUK+GIWL0xchKyVNhoSkbzTpGbi9+E/sKd8CF0fPRPrzGJ3HWZctiQZbAtEseD2calfJ55REREREBYeFexFUnPA12t0+hIZbF8GtRUPgLfu6ZqWk4sHav3GkZR/sKuuPsO9nITbsGm+QNXBs0lC+SouKxsVxcyX1anPHQqHkf0eigsapekX4b12MyuOHwMTORucxsZduIOSLUQjtPxYvL17L54SU2+Iu39DdoDE3Q+MdS+FUq7JMyYjoYxVr1RjNti+BUw1fneP3N+zGwU8H4fmJC/mcjPSFJiMTd5ZtxG6flrgw8iekPYvWeZypswNqLPgBn1zajeKfNofiLRcgiIiIiAoTpZERirVriia7f8end4+g0tThsCpT4q3npD19gVsLViOobifsrdQa4T8t5v41BopXxSlfhY36Ger4RFGtTL/OcKpTVaZERPQuSiMVyvb6FC0P/AHP/p1zXEv+xamLONpzJI5/OQGxV27mc0rKDS9Cz+Fwsy90N2h2LoNL41oyJSOi/8rCvQga/TELvqMGQGlqIhlPffocxweOx5mRPyEth9kRVPioE5NxY94q7PZujvPDpiIt8rnO44ysLFBh3GC0vR6EcoN7cN8ZIiIiorewKOaKCmMGoc21A2h6eB08en/2zi0gkm4/wNWpi7CnYisE1e+Cm7+uRvLDyHxKTHnNSO4AVHhE7gnGo637RTUzFydUmfGdTImI6EOY2FjB97sBKN2tDa79uhqP9wbrPO758fN4fvw8XJvURvlBPeBQ2Tufk9LHeLL7CE72GglNeoao/noGDRs0RPpPoVLBs19nuPnXxYWJ8/AyTDr78cmBEESFnEP5r3uhbK/2UBrz40JhlPY8BrcXrcOdZRtz3G8GeLUMpueQnig/oh9MnezzMSERERGR/lMoFCjSoAaKNKiB6vPG4/G2INxf9zeiQ8+/9bzY81cRe/4qLo6ZBYdqFVCsfXMUb98CNjksV08FHz91Ub5Ij47Fma9+kNSr/TIOJva2MiQioo9lWdQVteaMRdkvOuDar3/gxamLOo+LOnoGUUfPwLlWJXgO6AqX+tW57EkBdW/VVpz7ZgqEbJsSGllaoOG2xXBpUlumZESUF6xLFUPjtXNxb/0uhP+6Cpo0cXM2KzUNV+csR8Tf/6DyhCEowj1FCo2ke49wc/4q3F/7N7QZmTkepzI3Q7nBPVB+ZD+YFXHMx4REREREhsnYyhKle3+G0r0/Q8qjp4jYsg8Rm/ci/h0rlcSGXUNs2DVcmfQrbH3KoniHFijWoQXsKnryGoweYZOG8pwgCDg3ZJJk+Ry3lg1RolMrmVIR0X/l4OuFhitnIvr8VVxfuBYx567oPC767BVEn70CW+8y8BrYBcVaNIRCpcrntKSLVqPBpXFzcWvBasmYiaMdmuz6HY457GFBRPpNoVSi7Oft4dqkNi5OCcSLk2GSYxLvRiC07xi4+dVBxZH9YfOONbNJPwmCgOdHTuH24j8Rue8o8JZNaVVmpig7sCvKjxoAc1fn/AtJREREVIhYlnCHz6j/a+/Ow6Iq2z+Af88MMwww7CCLKAgiIqiJK664lFua+pqa5ZpZZllve/16X9uzMlvU9hQrTdNc0nJfc99xAxTZhWHf95k5vz+MeUVmABlgBvh+rosrOM85z9yHvHlmzn3O88xDl5fmIe/aDSRs+BPx6/9EUXxyjcflXYtB3rUYXHn/Kyh926Pt2DB4jgmD68CekMqrT3lM5oNFGmp0cT9tQfIf+6tskzvao8/X77KiS9QCuPbqisHhHyPjVASuLV+DrAvX9O6XF3UTp1/8EFfbhaPjYxPgPfF+yJQ2TRwtVarIL8TxmS8hZefham3W7TwwdMcPsOvsa4LIiKgpKdt5YOD3H+DWnqO4tOQbvevRpB48CdWR0/CZPBpdFs6AgtNatQjqomLErf0D17/6BfmRN2vcV+Zgh05PPYJOC2fwyRkiIiKiJmTfxR/d3n4eXd96DlmnIxD/6w4kb92DktSMGo8rjE1E9PKfEL38J1jY2sDj/oHwHBMGz5GD+H7ODLFIQ40q79oNnH3+vWrbe69YDOu2biaIiIgagyAIaNPvPrj27Y60Y+cQ9c06vWsdAEBRUioiPvwaV78Ih/eE++H36HjYdmjXxBG3bvnRcTg6bRHyrsVUa7Pr7IewHd/Dpp2HCSIjIlMQBAFeIwfBfWAvRH6zFjfWbIaorjr9oajRIm7Dn0jafgD+cybDf+ZEyGxZaG+O8q/HIeaH3xAb/nuN680AgJVnGwQ8Owsd502BzE7ZRBESERER0d0EQYBL3/vg0vc+9Fz2BjJPXkTS1r1I3roHRQkpNR6rLihC0ubdSNq8GxAEOPfphrZjbj9l49A1gDfRmwEWaajRVBQU4e+pz0FTXFJlu/cj4zjNGVELJQgC3Af2gvvAXsg8fxXXf/wNqQdP6t1XXVyCm+v+wM11f8BtYC90fGwC3Ab2hCCRNHHUrUv8hj9x5un/Ql1YXK3NfcQADFi7DHIHOxNERkSmZmFjha4vzoP3Q/cj4sOv9a45pi4uQeTKnxHz8xb4z/4XOj72EJ+KbAbUJaVI2rwbN1dvqnUhWgCw9fdB4IuPw2f6eEgtOTUGERERkTkRJBK49g+Ba/8Q9PjoFeRcuIakLXuQtGUPCm7E13ywKCLrVASyTkXg0uIvYOXhCvcRA+A+vD/choXCys2lSc6BqmKRhhqFKIo4veA/KLgeV2W7jbcnen3+pomiIqKm5BISBJeQt5F3Ix7Xf/wNSX8ehKjR6t037ehZpB09C2svd3SYNBLeEx/gG4MGpiktw/mXlyDmu/V62/0XPIqQpa9BYsG3BkStnV1Hbwz84UOkHT2Ly0t/QL6eD3oV+YW49uUaxKzZDP/Z/4LfYw9BZmPd9MFSjXIiInFz1SbE/7q91qdmAMDjgUHotPAxeDwwkDdNEBERETUDgiDAKSQITiFB6PbO88i7dgPJ2/Yh5a/DyDKwdvCdSlIzEPfzVsT9vBUA4NA9EB4j+sN9xAC49g+BVGHZ2KdAYJGGGsm1T75H4sadVbZJ5DIM+PUL3qFN1MrY+/ug95JX0OXZWbi5dhvif9+FioIivfsWJ6tw9cs1uLriZ7gP7o0O/xoF98F9IJFxuDJG7tXrODHnNeRGRFZrEyws0PPT1+H/1HQTREZE5koQBLgP6g23/iGI37oX175cg9KM7Gr7lecV4OoX4bi+aiN8pz4IvxkPwcqVc1ybUklaJhI37kT82m3INjD16J0slNboMGMiOi14FHYBHZogQiIiIiJqDIIgwCGoExyCOiH4jadRkpaJ1F1HcOuvQ1DtO6Z3Ro275UZEIjciEpGf/giplQKuA3vBfVgo3ML6wqF7Z0ik0iY4k9aHV72owSX+vguX/vNZte0hS1+Hc89gE0RERObApq0bur0yH10WzkDi9v2I+WUbCmIT9e+s1UJ16BRUh05B4eKE9g8NR/txw2HfiRePOM+y9AAAIABJREFU7oVWo0H05+G49NYX0JZXVGu39nLHgLXL4NKvhwmiI6LmQJBK0eFfo9BudBhift6C66s3oSK/sNp+FQVFiP5hA26s2Yz244fDf86/YOfb3gQRt04VhUVI/mM/En7dAdX+4xA1mlqPsfX3gf9T0+E7cyLXmyEiIiJqgazcXOA7axJ8Z02Cpqwc6X+fQcpfh3Hrz4Moik+u9XhNSSlUe49CtfcoAEBmp4TrgJ5oM7gP2gzpA8funTkbRwPhb5EaVOapizg597Vq272nPYiO86eZICIiMjcWNlbwnfYgOkwdi/QTF3Bz7TakHjoFiKLe/Uszs3H9x424/uNG2HXqgPZjh8JrTBhs2ro1ceTNS2FsEk7Oex0Zx87pbfcYOQihqz6CpYtjE0dGRM2RhbUCnZ98BH6PjkfMz1txY81mvcUabUUF4n/fhfjfd8E9rC/8po+HW/8QTp3VCDTl5Ug7cBLx63cgedu+autA6iNVWKLd5FHwmzMZrgN6cpFYIiIiolZCaimHx4gB8BgxACGfvo78qFik7j0K1b5jSD9yBpqS0lr7qMgvRMrOw0jZeRjAHUWbQb1vF23uC2TRpp74W6MGU3AjHkcmPwNNaVmV7c59u6PPN+/yQyARVSEIAtz6h8CtfwiKklWI37wbCVv2oCQt0+Ax+dfjcOV6HK58tgrOIUFo/+AweN4/EApnhyaM3LxpyssR9Xk4rn7wtd43WYJUiq7/fQZdXpnPi6ZEdM9kShsELngUfo8+hJiftyLmp80Gp7CsfCLSpr0nfKc9CJ+JD0Bub9vEEbcs6pJSqPYeQ9LWPbi142Cd1pkBbs8t3nHuZHhPe5BTDxMRERG1coIgwD7QD/aBfui8aBY0ZeXIPHEBqfuOQbXvGHIuXKtTP3cXbSxsrOHcuxtcQu+DS78ecOnbHXJH+8Y8lRZDEEUDty5Ti+Lq6oqMjIxG678o4Rb2DZ+B4qTUKtttvNvi/r/XcwFwPUStFmUXoiDYWfNCKRnlQNQVDOvcMqYSFDUaqI6eQ/zvu5B66CREde3TtUAigUvPYLQdMQCeI/rD2qNN4wdqBFGrhZhfDMsenRs899OPnsWZZ95CfuRNve22/j4IXf0RnHt3a9DXpcaze/dujBw5ssZ9OJ6QKVUUFSNu407E/LQZJSrDRXbgn6c4xoTBd9qDcAjyN/kNPI3597gu6pLfwO2pzFJ3HUHSlj1I2XkE6qLa5xIHAEsXR7SfPBq+sybBKSTI2HCJ6B7UNb+JqPlhflNrUJqRjbSDJ5C67zjS9h9HcbKq3n3ZdfbTFW1c+/WAbUAHk38OMMTLywvJybVPA9cY+CQNGa04JR0HRs2tVqCR2SkxZOvXLNAQUZ0JUik8hvSBx5A+KM3IRsK2vUjYtg8FNw2sXQMAWi0yz1xC5plLiPjwazh27YS29w+E54gBsPXxarrgTagoKRWX/vsZ4tdtN7hPp4Uz0P29f8PC2qoJIyOilk5mY41Os/+FjtPHI2nXYVz/cSPyb8Tr3VdTWob4zbsRv3k37Px94D3hfrR/cBgUrk5NG3QzUJSYorsrMe3gyWpPqhsitVLAa/xweE97EB73D4BEJmvkSImIiIiopVG4OsF7ylh4TxkLURRRFJeMtCOnkf73GaQfPl3tGnBN8qNuIj/qJmJX/w4AkDvZw7lXNzj1DIJTSDCcegbDmtPZs0hDxilOScfB0XNReNfi3xK5DAM3fAn7Lv4mioyImjuFqxMC5k1Fp8enIC8qFok7DiD5r0M1TocGADmXryPn8nVcWbYKSh8vuA/uDffBveHSqyukcnkTRd80KvILce2T7xH95RqDF/BsfLzQ5+t34D4stImjI6LWRCKXwXv8CLQfNxxpR88i5pdtSDt61uB6Y/k34nH5k+9xZdmPcBvUGz4T7od7WN8W93e6rrRqNTJPXtQVZvKu3qjzsYJEArdhofCZPg5e40dAZmvTiJESERERUWsiCAKUvu2g9G0Hv9n/ul20ib+F9COnbxdujpxGcWLdizbl2XlI3fM3Uvf8rdtm5eH6T8Hmf4UbRRvnxjgds8UiDdVbYWwSDoyei6L4qo+BCRYWGPjrF7wgSEQNQhAEOAT6wSHQD11ffByZZy8jcccB3NpzVO+i1XcqjE9GTHwyYn7aAqmVAm1Ce8B9cB+4D+pl9tOi1URdUoqY7zfg2sffoSwjW+8+EpkMgS/ORZdXn+TTM0TUZARBgPug3nAf1BuFiSmI3fAnEjbvRrmBtVNEjVa3do3M1gaew/uj7cjBcAvtAYm8ZT8FolFlIebH35B24ARU+0+gPCevzscKFhZwG9oP7SbeD69xw1vdh1giIiIiMg1BEKDs4AVlBy/4zpoEACiMv4X0v88g6+RFZJ66iNwr1w3erKVPSWoGbv15ELf+PKjbZt3eA049guDQrTMcunaCY9fOsOngZbZTpRmLa9K0Eg29Jk3etRs4OOZxlKTe1acgoP/PS+H98JgGe62WimsIUENpSWvS3AtteQXST0cgZe8xpBw4jrKs3Hs63tavPdr0vQ+u/XrAtXfXJlvM2pg1ENTFJYj5fgMil/2I0hrWfmgzuDd6fbkY9oF+xoZLJsY1aagl0JSWIWnnYcSu346cy9frdIzMTgnP4f3hNWow2vTrAYms4e8ta+o1aUozspF++BRU+09AdeBEtRudaiOxlMPj/oFoN/F+tB07lIuwEpkxrllB1HIxv4lqV55XgKwzl5B58iIyT1xA1umIWm+yrQsLWxs4dA2AY9eA28WbbgFwCPKHhY11A0TNNWmomVEdOIGjjzyPitz8KtsFiQR9vn2PBRoiahISuQzuA3vBfWAv9PjvM8i6cA239h1Dyt5jKE5Nr/X4gpuJKLiZiJvr/gAEAQ5dOqJNv/vg2vc+uIQEw8Ja0QRnUTfleQW4+eNGRH2+GqU1TPdm490W3d9/Ae0nj26xd5cQUfMjVVjCZ+ID8Jn4APKuxyFh614kbt9fY3G9Ir8QCVv2IGHLHlgoreE+sBc8wvrBbXBvWDrYNWH09VeanoWM4+eQcew80g6fRm5E5D33IXd2gOfIQfAcEwbPUUM4lRkRERERmT25vS08RgyAx4gBAACtRoP8yJu3izanI5B97gryr8VA1GrvqV91QREyj59H5vHz/9soCLDt6A2H4E6wC/SDfaAf7AI7ws7fB1KFZUOeVqPikzStREM9SXPj219x7t/vQ9RoqmyXyGQI/ekTtJ/Euwnqinc+U0NprU/SGCKKInKvxUB15DRUh08j+3L0PT1mC9yeRsYx2B/OPYL++eoChbNDw8R3D3duF8YmIXrlz4gN/x3qwmKD+8nsbRH0+gJ0evpRSC1b53oOLRWfpKGWSluhRtqxs0jYuhcpB05CVKvrdqBEApceXeAe1hceQ/rC1q99vYvSDfkkjSiKKLyZiIzj55Fx7Cwyjp1HwY34evXl0K0z2o4ZAs/RQ+DUuxskUqlRsRFR0+Od9kQtF/ObqGGoi4qRExGF7HNXkH3+CrLPXUX+9bh7vn5jiCCRQOnbDnaBHW8Xbjr7wj6wI+wCOhh88oZP0pDZ05SV4/xLHyLmu/XV2qRWCgz6bTk8HhhogsiIiKoSBAGOQf5wDPJH4IJHUZadi7Sj55B65DTSjp6t0yO2olqN7IuRyL4YiRurNwEAbNp7wiXkdsHGuUcQbH3bNcoFcVGrherACcR8tx63th+o8c4SqbUV/J96BF1emgdLZ8cGj4WIqLFIZBbwCOsHj7B+KMvNR8q+Y0jeeRjppyKAmu6o02qRee4KMs9dwZVPf4SVmwvahPZAm9AQtAntAYVL0/wtrCgoQvb5q8g6cwnZZy8j48T5GqehrInMwQ5ug3vDY+RgeI4aDGsv9waOloiIiIjIvFjYWMO1fwhc+4fotlXkFyL7wjVd4Sb3UjQKbsTf8xM3wO1rKwUxCSiIScCt7furtNl4t4VdgC9sO/nAzt8Htp06wNbfx9hTMgqLNFSrgpgEHHvsBeRcuFatzdLFEYM2rYRraA8TREZEVDtLJwe0Hz8c7ccPh1atQXZEJNKPn0f6qYvIvhQFUa2pvRMARYkpKEpMQcLWvQBuv6FwDOoIh6BOcAz2h2NQJ9i086j3Hd1FSamI+2kzYtdsRlFCSo37WthYw3/BdHR+fg4Urk71ej0iInNh6WCHDpNHo8Pk0SjLzsWtvceQvOsIMs5cqrlgA6AkLRMJW/fq/jbbdeoAt9AecO13H5x7BEFupzQ6Pk15OXIvX0f2mUvIOncFWWcuIT8qtt53+Uks5XDtH4J8L2cMemoWHHt04dMyRERERNTqyeyUcBvSB25D+ui2qYtLkHctBrmXopBzKRq5l6OQe/k6KvIK6v06RQm3UJRwC6l7/q7a4FrvLo3GIg3VKGHjXzi94L9QFxRVa7Pv0hGDN38NZQcvE0RGRHTvJBZSuPQMhkvPYHR5dibURSXIPH8FGacikH7yAnIjb9b5opu6qBgZpy8h4/Ql3TaZnfKfp3huF27sA3xvF24MPHFTkV+I5O37kbD+T6TuPVrra8sc7OA/fxo6Pzcblk10tzgRUVOydHKA79Sx8J06FqWZOUg9fAqqQ6eQdvwcNCVltR6ffz0O+dfjcGPNZkAQYOfvA5eQILj0DIZzSBCsPdrUeHxFfiFyL0cjJyIKuZf/+SB4KQra8op6n5NgYQGnkC5oM6Qv3IeFwiW0ByysFNi9ezece3Wtd79ERERERC2dhbUVnHt1rfK+WRRFFCemVCna5EXGoOBGQt2nUTYzXJOmlXB0dcThuMN13l+dmY/U11cjf/Nxve2eowaj/8+fQmanREZ5BlLLU42Kr5uym8G2yOJIVGjr/8HYReYCT0tPvW256lwklibWu28A6GzdGXKJ/jUgbpTcQImmRG+bKGpRcT0BsFEYvPPeTrCFt7St3rYisQSxmoT6Bf0PX6k3bAQrvW0JmlvIF+tflbYSrNBR6q23rVysQLTmZr37BoD2Ek/YS/QvHJyqTUemNrvefcsEGTpL/Qy2X1ZH1btvAHCXtIGrRP/TDxnabKi0tS96f6dzCbHo6e2r+7mrRWeD+0ZpbqJCNCKfJE7wkOi/wJWnzUeituYnQGoTIPWDXJDpbYvRJKBE1J9PdVGXfNLkFaH4TAxKzt9EycU4lEUlA+p7f6z2TlIrBRT+bWER4AZLf0/I/T2hTspA0akYFO67CLGs9v8fln6e6LrocXSYMaHa3Knl2nJEFRv3b7K9oj0cLPSvuZNSloLMivpN4QMAMokMgdaBBtsvFV4y2FYXHnIPuMr13+7SEsanU6dOoW/fvjX2Y2g8MXU+GYPjk37NbXy6mzHjk7asAiWnb6Dw8BUUHb4KdVpuvWKw8HCE1X0doOjmA8tAL2hSc6DOKUbplUSUXk1ARYJx5wgAEqUVrPt0gnXfAFj36wyrkI6QWFdftLQyv+0s7OCj8NHbV5GmCDdLjPs36WflBxupjd62+NJ45Kvz6923ldQK/lb+ets4PrXs8ckY9f38VBfmkk91Gb/vxnwyjPlkWGvIp/pozHw6deoUHh7yMPPJAOaTfswnwxpyfBIr1CiPVaEs+hZKryejIjoFuJGB/Otx0JaV13r8y64FJluThkWaVkLuJkfXnXW4U08UEbBfg+GflsNaz2dfQSJB18XPIvDlJ3TTMvyS9gs+u/WZUfGdCzlnsG305dFIr6j/B+ZH2zyKF7xe0Nu2N2cvXot7rd59A8BfwX/BTe6mt2129GxcLrpc776HWoTiA5tX9LZdVkdhftHr9e4bAL6z+dDgBZM3ij7GQfWJevcdLO2E75Uf6W1L12bioYIn6t03ALxn/RKGywbobfuiZBXWl2+vd9+ugjP+sPvBYHto3sR69w0AixSz8YjlQ3rbfi3bhi9Lw43q/4T9FoNt4/PnIUPMqnff0+Tj8JzVXL1t+yuO4c3ipfXuGwC22X6PNhIXvW1PFL6KK5rr9e67PvlkUSrC45oWnpe0aHtJA8/LWihqX9KmQYgCEN9Hggv/soDNA/chPHCN3v3SytMw5soYo15rSYcluN/xfr1ty5KXYW362nr33UbWBju77jTY3vN8z3r3DQD/bvtvPOb2mN621j4+mVs+3QuOT/pxfPqHKMLlpgjvMxp4n9Gg3QUtZKVGhWaUEk85EjtrkNxdglvdpcjwEyBa1H3qy+EOw/Gx78d62y4VXsKc63OMim91p9UGL5i8EvsK9ufu19tWF11tuiI8IFxvG8cnjk+GNObnJ+aTYcwnw5hP+jGfDGM+GcZ80o/5ZFhT5JNWo0FRXDLyIm8iP+rmP0/dxONW5CUo7rj/z5RFGk53RjoOSVoM/bwcfsf13zVu5dkG/X9aijaDejdxZEREpqFWCEgKkSIpRApABmhFuMSJcL+mhXuUFm6RWrjGaGFR/5uBqsl3E3DlQSmujLVAvsftadK6Suq3zg0RUYskCMjsKCCzowTnHpFBWi7i0eh+GHzeA+nHzyP7yvVa17KpL7mzg266Bad//vtUzotGfWgnIiIiIqLGI5FKYdvRG7YdvYFxw3Tbe54LgVUu4JiohVOiCHxvuhhZpCHIikT0W1OBnuvVBi80iiP8MSo8nAtUE1HrJhGQ6Scg00+CK+P+2VQhwiVWxEuxD8E6Mh+5V24g70YcRLWmzt1WKICbA28XZhJ6SyBKWZQhIqorjVxAec82CBo4C0GLZqGisAjZEVHIPH8FWeeuIOPSNaD03uemLnYAMjpKkOEvwayRb8C370DYdPCqPk1tTgOdCBERERERNR1BQIkjUOIoRUp3sEhDpiEtF9Ftmxp911RAaWB2iRI74MALcoya8zALNEREemhlAtIDBDiE9NdNz6QpK0f+zQTkRcUi73oczl87BNn1HFjdMQ2sWg7EhkoRPUKK2AFSVFixMENE1BBkShu4DegJtwG3pwPZV3wEKy8uhVeEFm0jtPC8ooHNHUsDaSVATjsBGf4SpP9TlEn3F1DkIgD/FGReCR4GpYHpL4iIiIiIiIzBNWlaCUdXRxyOOwwAENUa5G44goyPN6Ei2fDiS3bj+sLj47mwaOPAhcVqUN+FxQwt9HwnLsxsGBdm/p9zCbHo6e2r+9mYhZlr4yJxgoekjd62PG0+ErUp9e4baNkLnedp86FOz0PZjRSgXA3bh/rDwk5Zp76b00J9d+PCl4bVZXyqy8LDhsaTlpxPHJ/0M7fx6W7mMj6Jogh1ag7K4tIglUlh80BvSG30/3ur1BgLyVbmNxeSNYzjk2GmHp+M0RoWZq7L+H035pNhzCfDWkM+1Udj5tOpU6fw8JCHmU8GMJ/0Yz4ZZk7j05jOY0y2Jg2LNGYsKysLH3/8MbZt24bExEQoFAp07doV8+bNw4wZM+6pL1dXV6QmJiHupy2I+jwchbGG/3DZduqAkKWvw3PkIGNPgWogarUouxAFwc4agkRi6nCoGTsQdQXDOgebOgyqI1GrhZhfDMsenZn7VKvdu3dj5MiRNe7D8YSofkz997gu+U1EzRPzm6jlYn4TtVxeXl4mK9JwujMzFRUVhaFDh0KlUgEAlEolCgoKcOTIERw5cgQ7duzAr7/+CkkdP1CKxaX4o+MwlGUanjTbwtYGwf+3EJ0WPgqpXH/lmIiIiIiIiIiIiIiIGgZvtzRD5eXlGDduHFQqFTp37owzZ86goKAARUVFWLFiBWQyGX777Te8//77de5TLC41WKCRKizR+fk5GBe5B4H/nsMCDRERERERERERERFRE2CRxgx9//33iImJgZWVFf766y/06tULACCXy7Fw4UK8/fbbAICPPvoIWVlZ9X4dwcICHedPw4PXdqPHR69A4ap/DnIiIiIiIiIiIiIiImp4LNKYoZ9//hkAMG3aNHTo0KFa+7PPPgulUomioiJs2bLlnvu3sLFGp2dmYNy1Xei9fDGs27oZHTMREREREREREREREd0bFmnMTGFhIU6fPg0AGD16tN59lEolBg0aBADYt29fnfu2bOOMbm8/h/Ex+9Hz0zdg493W+ICJiIiIiIiIiIiIiKheLEwdAFUVFRUFURQBAMHBwQb3Cw4Oxs6dO3H16tU69SsorfDQjf2QKiwbJE4iIiIiIiIiIiIiIjIOn6QxMykpKbrv27Y1/KRLZVtqamqd+hUUlizQEBERERERERERERGZET5JY2YKCwt131tbWxvcr7KtoKCg0WOiRqYVIUJr6iiomRO1/DfUbGhFU0dALRXHE6J7w7/HRERERERkBlikaaGWLVuGZcuW6X7OysqCl5eXCSMiosZSWFgIpVJp6jCIqBEwv4laLuY3UcvF/CZquZjfRC2XSqUy2WuzSGNm7vxDX1xcDDs7O737FRcXAwBsbW31tr/wwgt44YUXdD97eXkhOTm5ASMlInPB/CZquZjfRC0X85uo5WJ+E7VczG+ilsuUDzhwTRoz4+npqfv+1q1bBverbPPw8Gj0mIiIiIiIiIiIiIiIqOGxSGNmAgMDIQgCAODKlSsG96tsCwoKapK4iIiIiIiIiIiIiIioYUnfeuutt0wdBP2PXC7Hrl27kJycDFtbWzz00EPV9ikqKsKiRYtQXl6O559/HiEhIXXqOzQ0tKHDJSIzwfwmarmY30QtF/ObqOVifhO1XMxvopbLVPktiKIomuSVyaCVK1fimWeegbW1Na5evQofH58q7R9//DFeffVV2NjYICEhAc7OzqYJlIiIiIiIiIiIiIiI6o3TnZmhJ554Ah07dkRxcTHGjh2Lc+fOAQDKy8vx9ddf4z//+Q8A4NVXX2WBhoiIiIiIiIiIiIiomeKTNGYqKioKQ4cOhUqlAgDY2tqitLQUFRUVAIApU6bg119/hUTCOhsRERERERERERERUXPEIo0Zy8rKwkcffYRt27YhMTERCoUC3bp1w7x58zBjxgxTh0dEREREREREREREREbgYxhmzNnZGR9//DGio6NRUlKCnJwcHD58uM4FmqysLLz66qvo3LkzrK2t4eTkhCFDhuDnn39u5MiJqL7Cw8MhCEKtX5mZmQb72LFjB0aPHo02bdpAoVDA19cXCxcuRFJSUhOeCVHrU1xcjJ07d+K9997DpEmT4O3trcvZpUuX1qmPY8eOYfLkyfDw8IClpSXatWuHWbNm4erVq7Ueq1arsXz5cvTp0wf29vZQKpXo3r073n//fZSUlBh7ekStmjH5HRYWVuu4/uCDD9b6+u+99x66d+8OpVIJe3t79O3bF8uXL4dGo2nIUyVqdZKSkvDll19i4sSJ6NChAxQKBWxsbBAQEIAnn3wSV65cqbUPjt9E5smY/Ob4TWT+jh8/jjfffBMjR46Ev78/7O3tIZfL4enpibFjx2LdunWo7fkUY66hNWiOi9QiRUZGiu7u7iIAEYCoVCpFCwsL3c9TpkwRNRqNqcMkorusXr1aBCBKJBLRzc3N4FdWVpbe459//nldnkskEtHOzk73s729vXj06NEmPiOi1uPgwYO6fLv765NPPqn1+GXLlokSiUQEIAqCINrb2+uOt7S0FDdt2mTw2MLCQnHAgAFV9re2ttb9HBgYKKanpzfk6RK1Ksbk95AhQ0QAoo2NjcFx/bHHHjN4vEqlEgMCAnSvZ21tLVpaWup+HjRokFhcXNzQp0zUKiQmJoqCIFTJaaVSWSXHLCwsxC+//NJgHxy/icyTsfnN8ZvI/E2dOrVajt85jgIQhw4dKubn5+s93phraA2d4yzStEBlZWVix44dRQBi586dxTNnzui2r1ixQpTJZCIA8Z133jFxpER0t8oijbe39z0fu2rVKt1gsHjxYrGgoEAURVGMiooS+/fvLwIQXVxcDBZ4iMg4Bw8eFB0dHcXhw4eLL7/8svjrr7/qbpio7SLuvn37dB8in3zySTEzM1MURVFMSkoSJ0yYIAIQFQqFGB0drff4mTNnigBEOzs7ccOGDbobMfbs2SN6eHiIAMRhw4Y17AkTtSLG5HflRZ7FixfX67UHDx4sAhA9PDzEvXv3iqIoihqNRly/fr1oa2srAhDnzp1br76JWru4uDgRgPjAAw+Ia9euFVUqlSiKoqhWq8UzZ86IgwYN0r2/3rVrV7XjOX4TmS9j85vjN5H5++abb8TvvvtOjIiI0F0DE0VRTE1NFd977z1RKpWKAMQnnnii2rHGXkNr6BxnkaYFWrFihQhAtLKyEmNjY6u1f/DBB7q7ASrfRBKReahvkaa8vFz09PTUfUC8W3Z2tu5i0quvvtpA0RLRndRqdbVt3t7edbqI26tXLxGAOGrUqGptZWVlYnBwsAhAnDp1arX2S5cu6S4Q/frrr9Xajx8/rnvzuXPnzns4IyKqZEx+G3ORZ8eOHbr8PX78eLX2devW6e78u3r16j33T9Ta5ebmiufPnzfYXlZWJnbr1s1gsYTjN5H5Mja/OX4TNX9vvPGG7hp5eXm5brux19AaI8e5Jk0LVLnmzLRp09ChQ4dq7c8++yyUSiWKioqwZcuWpg6PiBrB/v37kZKSAgB4/fXXq7U7OjriqaeeAgCsXbu21jk5iejeSaXSeh0XHR2Ns2fPAtCfv3K5HC+99BIAYNu2bSgsLKzSXpnTvr6+mDp1arXjQ0NDERYWBgD45Zdf6hUjUWtX3/w2VuX7+qFDhyI0NLRae+X7fa1Wi3Xr1jV1eETNnr29PXr06GGwXS6X47HHHgMA3VhdieM3kXkzJr+NxfGbyDz07dsXAFBSUoLs7GzddmOvoTVGjrNI08IUFhbi9OnTAIDRo0fr3UepVGLQoEEAgH379jVZbETUeA4cOAAA6NKlC7y9vfXuU/k3ITk5GdHR0U0WGxHVbP/+/QAAW1tbDBgwQO8+lflbWlqKo0ePVmmrzP9Ro0ZBEIQaj+e4T9S8VOa3off1giBg1KhRAJjfRI1FoVAAQLUFgDl+EzV/hvLbWBy/icx3rbaCAAAYAUlEQVRD5dirVCrRpk0b3XZjr6E1Ro6zSNPCREVF6ap7wcHBBverbLt69WqTxEVE9yYjIwMhISGwsbGBjY0NOnXqhPnz5+Py5ct697927RqAuuU9wNwnMieV+RsYGGjwbv02bdrA1dUVQNX8FUURkZGRAOqW/2lpacjKymqQuIno3qxduxbe3t6Qy+VwcnLCgAED8PHHHyM/P1/v/pmZmcjIyABQt/yu/FtCRA3r0KFDAICuXbtW2c7xm6j5M5Tfd+L4TdS8FBUVITIyEq+//jqWLl0KAFi0aFGVGyKMuYbWWDnOIk0LU/moFgC0bdvW4H6VbampqY0eExHdu+LiYly8eBGWlpaoqKjAjRs38P3336NHjx66QeZOlblfU95bW1vDwcEBAHOfyJzUJX/vbL8zfwsKCnTTp9Rl3L/7eCJqOjExMVCpVLCxsUFubi6OHz+OV199FV27dkVERES1/e/1ff2dfw+IqGGcOnUKW7duBQA8/vjjVdo4fhM1bzXl9504fhOZP5VKBUEQIAgClEolunTpgiVLlsDCwgIvvPAC3nnnnSr7G3MNrbFynEWaFubO/+nW1tYG96tsKygoaPSYiKjuPD098dZbb+Hy5csoLS1FdnY2ioqKcODAAfTt2xcajQYvv/xytTktK3O/pry/s525T2Q+jMnfex337z6eiBpfWFgY1qxZg9TUVJSWliInJweZmZlYsWIF7OzskJiYiNGjR1e7S575TWRa2dnZmD59OrRaLfr27Ys5c+ZUaef4TdR81ZbfAMdvouZEKpXCzc0Nbm5usLS0BHB7yrHnn38er7zySrUnXs1xDGeRhojIjDzwwANYvHgxgoODIZfLAQAymQxDhw7FkSNH0K9fPwDAq6++Cq1Wa8pQiYiIqA7eeustzJw5E+7u7rppFpycnLBw4UIcOHAAMpkMqamp+PTTT00cKRFVKikpwcSJExEbGwsXFxesX7/e4JRmRNS81DW/OX4TNR+urq5QqVRQqVQoLi5GbGwsnn32WSxbtgzBwcHV1oUzRyzStDBKpVL3fXFxscH9KttsbW0bPSYiahhyuRzvv/8+gNsLl124cEHXVpn7NeX9ne3MfSLzYUz+3uu4f/fxRGRaPXv2xLRp0wAA27dvr9LG/CYyjbKyMkyaNAlHjhyBvb09du/eDR8fn2r7cfwman7qmt+14fhNZL4kEgk6dOiAL774Ap988gkyMzMxbdq0KjlnjmM4izQtjKenp+77W7duGdyvss3Dw6PRYyKihtO3b1/d97GxsbrvK3O/prwvLi5Gbm4uAOY+kTmpS/7e2X5n/tra2ureJNZl3L/7eCIyvcqx/c5xHbj39/V3/j0govopLy/H5MmTsWvXLiiVSuzcuRMhISF69+X4TdS83Et+1wXHbyLzt2DBAlhaWuLWrVvYuXOnbrsx19AaK8dZpGlhAgMDdY9hXrlyxeB+lW1BQUFNEhcRNa4uXboAqFveA8x9InNSmb+RkZHQaDR690lPT0dGRgaAqvkrCAICAwMB1C3/3dzc4Ozs3CBxE1HjcnFxgaurK4C65Xfl3xIiqp+Kigo8/PDD2LFjB6ytrfHnn38iNDTU4P4cv4maj3vNb2Nw/CYyHwqFQjd+3rx5U7fdmGtojZXjLNK0MDY2Nrpq/q5du/TuU1RUhL///hsAMGLEiCaLjYiMd+rUKd33HTp00H0/fPhwALc/JCYmJuo9tvJvgpeXFwICAhoxSiK6F5X5W1BQgOPHj+vdpzJ/FQoFBg4cqPf43bt3QxTFGo/nuE9kfirH9jvH9UqV+W3ofb0oiti9ezcA5jeRMSoqKjBlyhT88ccfsLKywvbt2zF48OAaj+H4TdQ81Ce/64LjN5H5Kyws1N0scefTLMZeQ2uMHGeRpgV67LHHAADr169HfHx8tfaVK1eisLAQNjY2mDhxYhNHR0SGGPpwVqmiogL/+c9/AABt27at8mj2sGHD4OnpCVEUsWTJkmrH5ubm4ptvvgFw+29E5RN3RGR6AQEB6NWrFwDozd+KigrdgqQTJkyo9qj0o48+CkEQcPPmTWzcuLHa8adOncLBgwcBADNmzGjo8ImoBrWN7RcuXMD69esBAOPGjavWXvm+/uDBg1Vu1Ki0ceNGxMbGQiKRYPr06Q0QMVHro1ar8cgjj2Dr1q2wtLTE1q1bMWzYsFqP4/hNZP7qm98cv4nMn1qtrnWfzz77DBUVFQBQpThr7DW0RslxkVqcsrIysWPHjiIAsUuXLuLZs2d127/66itRLpeLAMR33nnHxJES0Z3i4uLEPn36iN99950YFxen215RUSEeOnRI7N+/vwhABCD+8ssv1Y5ftWqVCEAUBEF8++23xcLCQlEURTE6OlocOHCgCEB0cXERs7KymuqUiFqd7OxsMSMjQ/fVrl07EYD49ttvV9leWlpa5bh9+/aJgiCIAMQFCxbo8jQ5OVmcNGmSCEBUKBRidHS03tedOXOmCEC0t7cXf/vtN1Gj0ej69fT0FAGIw4YNa9yTJ2rh6pPfH3zwgTh79mxx165dYm5ubpW+vv76a9HBwUEEILq7u4uZmZl6X3fw4MEiALFt27bivn37RFEURY1GI/7222+inZ2dCECcO3du4548UQulVqvFqVOnigBES0tL8a+//rqn4zl+E5kvY/Kb4zeR+btw4YLYr18/MTw8XExKStJt12q14tWrV8WFCxfqxujJkydXO97Ya2gNneMs0rRQkZGRoru7u+6Crq2trSiTyXQ/T5kyRfcGkIjMQ1xcnC5HKz/Qubi46AqrAESZTCZ+9tlnBvt47rnndPtKpVLR3t5e97OdnZ149OjRJjwjotbH29u7Sh4b+lq9enW1Yz/99FPdm0hBEHQf/io/WG7atMng6xYWFooDBgyo8vfD2tpa93NgYKCYnp7eiGdO1PLVJ78XL15cpc3Ozk50dHTU5ToA0dfXV4yIiDD4uiqVSgwICNDtb21tLSoUCt3PgwYNEouLi5vgN0DU8hw+fFiXS3K5XHRzc6vxKzExsVofHL+JzJMx+c3xm8j8XbhwQe81tDvzDIA4fvx4saioSG8fxlxDa+gcl7711ltv6XnAhpo5FxcXzJkzB6IoIjMzEzk5ObC2tkafPn3w7rvv4t133+V0R0RmxtLSEm5ubrC3t4darUZFRQXy8vJgZWWFwMBAPPLII1i1ahXGjh1rsI9Ro0ahV69eyMnJQU5ODoqLi9GuXTs88sgjWLduHbp27dqEZ0TU+nz++efIy8urdb8JEybgvvvuq7ItNDQUw4cPR15eHnJycpCfnw8PDw889NBD+OmnnzBkyBCD/cnlcsycORMuLi7IyspCTk4OAKBz58549tlnER4eDnt7e+NOjqiVq09+u7q6wsnJCRYWFtBqtSguLkZJSQlcXFwQGhqKF198Ed9++y3atWtnsD+lUom5c+fCysoKmZmZyM3NhYWFBbp3747XXnsNK1euhFwub7DzJGpN4uLisGbNGgCARqNBUVFRjV+LFi2Cg4NDlT44fhOZJ2Pym+M3kfmzt7dHUFAQHB0dodFooFarkZOTA7lcDl9fX4wZMwaffPIJ/u///g8ymUxvH8ZcQ2voHBdEsZaJFomIiIiIiIiIiIiIiKjBSUwdABERERERERERERERUWvEIg0REREREREREREREZEJsEhDRERERERERERERERkAizSEBERERERERERERERmQCLNERERERERERERERERCbAIg0REREREREREREREZEJsEhDRERERERERERERERkAizSEBERERERERERERERmQCLNEREREREZBbi4+MhCAIEQUB8fLypw2kwPj4+uvOq/Lp48eI993Po0CHd8c2Zvt/HoUOHTB0WEREREZFJWJg6ACIiIiIiavnCw8MRHx+PsLAwhIWFmTock7Czs4OVlRUAQCaTmTga03F1dUVpaSkAIC0tzcTREBERERGZFos0RERERETU6MLDw3H48GEAMFikkclkCAgI0H3f0nzxxReYPXu2qcMwuTNnzui+b+5PBRERERERGYtFGiIiIiIiMgtt27ZFVFSUqcMgIiIiIiJqMlyThoiIiIiIiIiIiIiIyARYpCEiIiIiokYTHh4OQRB0U529/fbb1RaNrxQfH6/bFh8fr7cfHx8fAMD+/fsxatQoODs7w87ODoMGDcLevXt1+1dUVGDp0qXo1q0bbGxs4OLigsceewy3bt2qMd7c3Fy888476NmzJ+zt7aFQKODn54ennnoKMTExDfNLqUF6ejoWLlyI9u3bQ6FQoH379njyySdrjbuiogLbtm3DE088gZCQELi5uUEul8Pd3R3jxo3DH3/8ofe4WbNmQRAEPPTQQzX2v3nzZgiCAKVSiYKCgiqv+9VXX2HQoEFwcnKCTCaDq6srunTpgtmzZ2P79u33/ksgIiIiImpFON0ZERERERE1GisrK7i5uSE7OxsVFRWwsbGBUqk0qs9vv/0WCxYsqFI0OHr0KEaPHo1NmzZh5MiRGDt2LA4ePAiFQgFBEJCVlYW1a9fi2LFjOH/+PBwdHav1e+bMGYwbN063mL1MJoNMJkNsbCy+/fZb/Pzzz9iwYQMefPBBo+I3JDo6GmFhYVCpVABu/+6ys7Px3XffYevWrfjggw8MHnvs2DFMmDABwO11XmxtbSGXy5GWloYdO3Zgx44dWLhwIVasWFHluPnz5+Onn37CX3/9BZVKBXd3d739//jjjwCAqVOnwtbWFgCg0WgwevRo7N+/X7efg4MD8vLykJmZicjISJw9exbjxo2r/y+FiIiIiKiF45M0RERERETUaKZOnQqVSoX+/fsDAF566SWoVKoqX/ciIyMDixYtwuuvv46srCzk5eUhLi4OoaGh0Gg0eO655/DSSy8hMjISO3bsQGFhIQoKCrBt2zbY2toiPj4eH330UbV+k5OTMXr0aKSlpWHWrFm4evUqSktLUVRUhJiYGEyfPh3FxcV45JFHqj3l0xAqKirw8MMPQ6VSwdPTE7t27UJRUREKCwtx6NAh2NjY4MUXXzR4vLW1NZ566ins378f+fn5yMvLQ2FhIVQqFd59911IpVKsXLkSv//+e5XjBgwYgKCgIKjVaoSHh+vtOzk5Gbt37wYAzJs3T7d93bp12L9/P6ysrBAeHo7i4mLk5OSgtLQUKSkpWLNmDYYOHWr8L4eIiIiIqAVjkYaIiIiIiJqN4uJiTJ8+He+//z4cHBwAAD4+Pli/fj0EQUBiYiK++uorbNiwAWPHjoVUKoVUKsX48ePx8ssvAwA2btxYrd8333wTWVlZePrppxEeHo4uXbpAIrn9ccnPzw9r167FqFGjUFhYiGXLljX4eW3YsAGXL1+GRCLB9u3bMXLkSN1UcEOGDMGuXbtQWlpq8Pg+ffrg66+/xrBhw6o8qeTm5oY333wTixcvBgCsXLmy2rHz588HAKxatUpv3+Hh4dBoNAgKCkJoaKhu+4kTJwAAM2fOxKxZs2BlZQUAkEgk8PDwwMyZM7F8+fJ7+TUQEREREbU6LNIQEREREVGz8vrrr1fb1r59e/j7+wMA+vfvj8GDB1fbZ/jw4QCA2NhYFBUV6baXlJRg/fr1AKAr5Ogzffp0AMCePXvqH7wBmzZtAgCMGjUKISEh1do7deqEhx9+uN79V045dvLkSWg0miptM2bMgEKhwI0bN3RrB1USRVFXvHn88certNnb2wMAUlNT6x0XEREREVFrxyINERERERE1GwqFQleMuVubNm0AAMHBwXrb3dzcdN/n5ubqvj937hzKysoAAP369YO7u7ver+eeew4AkJiY2CDncqdz584BAMLCwgzuU9vUYXl5efjwww8xcOBAuLi4QCaTQRAECIKAHj16ALhdkMrJyalynKOjI6ZMmQLgf2vPVDpw4ADi4uIgl8sxc+bMKm1jxowBAPzxxx8YM2YMfvvtN916PkREREREVDcs0hARERERUbPh5uammwbsblKpFADg4eFRYztwew2YSnc+CZKWlmbwq7K4UVJSYvR53C0jIwMA0LZtW4P71NQWHR2NLl264I033sCxY8eQlZUFS0tLuLq6ws3NDS4uLrp973yKqFLllGebNm1CXl6ebvsPP/wAAJgwYQKcnZ2rHDNo0CB8+OGHkMlk2LlzJ6ZOnQp3d3f4+fnh6aef1hWeiIiIiIjIMBZpiIiIiIioVauc/svCwgKiKNbpy9zMmTMHKSkp8PX1xe+//47s7GwUFhYiPT0dKpUKJ0+e1O2rL/4BAwYgKCgIJSUlWLduHQAgOzsbW7ZsAQDMmzdP7+u+9tpruHnzJpYuXYoHH3wQTk5OiI2Nxddff41evXrhjTfeaISzJSIiIiJqOVikISIiIiKiVq1yGjS1Wo2UlBSTxODq6goANb7+rVu39G5PSkrCiRMnAABr167FpEmT4OjoWGWfukxDVvk0TeWUZ2vXrkVZWRl8fHwwYsQIg8e1a9cOL774IrZv347MzEycOnUKEydOBAB8+OGH+Pvvv2t9bSIiIiKi1opFGiIiIiIianQSye2PHub4FErv3r0hk8kAADt27DBJDD179gQAHD582OA+hw4d0rs9KSlJ933l2jN327dvX60xzJgxAwqFAufOnUNERISuWDN37lyDU8zdTRAE9OnTBxs3boS3t3eNcRMREREREYs0RERERETUBOzs7AAAubm5Jo6kOqVSiYcffhgA8O677+rWhzGkcm2ahlT5+jt37sTFixertcfExGDjxo16j7W3t9d9f/ny5WrtqampWL58ea0xODo66uJ45plnEBERAalUijlz5ujdv7y83GBfUqlUV/gqLS2t9bWJiIiIiForFmmIiIiIiKjRBQcHAwB27dqF1NRUE0dT3ZIlS+Dq6ork5GT069cPv//+O0pKSnTtSUlJWL16Nfr374+VK1c2+OtPmTIFXbt2hUajwbhx47B3717dU0d///03Ro0aBUtLS73HBgYGol27dgBuP/VSWeTRarXYv38/hgwZUucnmJ588kkAwNGjRwEAI0eOhJeXl959J0yYgCeeeAJ79uxBfn6+bntqaiqee+45xMTEAABGjx5dp9cmIiIiImqNWKQhIiIiIqJGN2PGDFhaWuL69evw8vKCh4cHfHx84OPjY+rQANxeV2XPnj3w9vZGbGwsJk+eDFtbW7i4uMDa2hrt27fH3LlzceLEiTpP/XUvZDIZNm7cCHd3dyQnJ+OBBx6AUqmEUqnE4MGDUVBQgE8//VTvsRKJBCtWrIBUKsXly5fRo0cP3bEjRoxAVlYWVq1aVac4BgwYgKCgIN3P8+bNM7hvcXExfvjhB4wcORIODg5wcHCAra0tPD098eWXXwIA3njjDQwcOPAefhNERERERK0LizRERERERNToAgICsH//fowdOxbOzs7IyMhAQkICEhISTB2azn333Ydr167h888/R1hYGBwcHJCXlwcLCwsEBwdjzpw5+P333/Hyyy83yusHBATg4sWLWLBgAby8vKBWq+Hk5IT58+fj/Pnz8PPzM3js+PHjcejQIYwaNQr29vZQq9Vwd3fH008/jYiICHTr1q3OcUyaNAkA4ObmhnHjxhncb/ny5ViyZAlGjhwJPz8/qNVqlJeXw9vbG1OnTsXBgwfx/vvv1/0XQERERETUCgmiOa7cSURERERE1EL4+PggISEBq1evxuzZs00dTq1CQ0Nx8uRJvPLKK/joo48a9bUqn0o6ePAgwsLCGvW1iIiIiIjMEZ+kISIiIiIiIgDAhQsXcPLkSQiCgPnz55s6HCIiIiKiFo9FGiIiIiIioiYwZ84cCIIAQRBw8eJFU4dTTU5ODhYtWgTg9vRpNU2vZgwfHx/d74GIiIiIqLWzMHUARERERERELZmrqytKS0urbJPJZCaKprqXXnoJGzduhEqlQnl5OaytrRt1mjN9vw+5XN5or0dEREREZM5YpCEiIiIiImpEZ86cMXUINcrMzERiYiKUSiX69euHJUuWICAgoNFez9x/H0RERERETUkQRVE0dRBEREREREREREREREStDdekISIiIiIiIiIiIiIiMgEWaYiIiIiIiIiIiIiIiEyARRoiIiIiIiIiIiIiIiITYJGGiIiIiIiIiIiIiIjIBFikISIiIiIiIiIiIiIiMgEWaYiIiIiIiIiIiIiIiEyARRoiIiIiIiIiIiIiIiIT+H/7xHQObf2Z7wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1920x640 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams.update({'font.size': 22})\n",
    "\n",
    "\n",
    "# 3. Run pyross.control simulation twice: Once with events only\n",
    "#    occuring once, and once with events possibly several times\n",
    "parameters = {'alpha':alpha,'beta':beta, 'gIa':gIa,'gIs':gIs,'fsa':fsa}\n",
    "model = pyross.control.SIR(parameters, M, Ni)\n",
    "# Run simulation\n",
    "Tf = 300\n",
    "Nt = (Tf +1)*10\n",
    "# each event only occurs once\n",
    "result_1 = model.simulate(S0, Ia0, Is0,events=events,\n",
    "                          contactMatrices=contactMatrices,\n",
    "                          Tf=Tf, Nf=Nt)\n",
    "# events can occur repeatedly\n",
    "result_2 = model.simulate(S0, Ia0, Is0,events=events,\n",
    "                          contactMatrices=contactMatrices,\n",
    "                          events_repeat=True,\n",
    "                          Tf=Tf, Nf=Nt)\n",
    "\n",
    "# 4. Visualise results\n",
    "def plot_result(result,title=None):\n",
    "    t_arr = result['t']; traj = result['X']\n",
    "    Is = np.sum(traj[:,2*M:],axis=-1)\n",
    "    events_occured = result['events_occured']\n",
    "    #\n",
    "    fig, ax = plt.subplots(1,1,figsize=(24, 8), dpi=80, facecolor='w', edgecolor='k')\n",
    "    if title != None:\n",
    "        ax.set_title(title)\n",
    "    ax.axhline(lockdown_threshold_on,label='Threshold event 1',\n",
    "              ls='--',color='dodgerblue',lw=4)\n",
    "    ax.axhline(lockdown_threshold_off,label='Threshold event 2',\n",
    "              ls='--',color='limegreen',lw=4)\n",
    "    for i,e in enumerate(events_occured[::2]):\n",
    "        if 2*i + 1 < len(events_occured):\n",
    "            if i == 0:\n",
    "                label= 'NPI'\n",
    "            else:\n",
    "                label= ''\n",
    "            ax.axvspan(e[0],events_occured[2*i+1][0],\n",
    "                           label=label,\n",
    "                          alpha=0.15,color='crimson')\n",
    "    ax.plot(t_arr,Is,color='#A60628',lw=4)\n",
    "    ax.set_xlim(np.min(t_arr),np.max(t_arr))\n",
    "    ax.set_ylim(0,1.05*np.max(Is))\n",
    "    if 'repeat' in title:\n",
    "        enum = '(b)'\n",
    "        fn = 'ex5_B.pdf'\n",
    "    else:\n",
    "        enum = '(a)'\n",
    "        fn = 'ex5_A.pdf'\n",
    "    ax.text(-23,1.05*np.max(Is),enum,fontsize=24)\n",
    "    plt.legend(fontsize=26); plt.grid() \n",
    "    plt.autoscale(enable=True, axis='x', tight=True)\n",
    "    ax.set_ylabel('Symptomatic infectives'); ax.set_xlabel(r'time [days]')\n",
    "    fig.savefig(fn,bbox_inches='tight')\n",
    "    plt.show(); plt.close(fig)\n",
    "\n",
    "plot_result(result_1,title='Each event occurs once')\n",
    "plot_result(result_2,title='Events can repeat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> 4-pictures/ex6-optimal-control.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np; from matplotlib import pyplot as plt; import pyross\n",
    "from multiprocessing import Pool; import cma; import time\n",
    "from functools import partial\n",
    "\n",
    "# 1. Define model\n",
    "M  = 2               # the population has two age groups\n",
    "N  =  5e4            # and this is the total population\n",
    "# exact params of reference trajectory\n",
    "beta  = 0.02         # infection rate\n",
    "gIa   = 1./7         # recovery rate of asymptomatic infectives\n",
    "gIs   = 1./7         # recovery rate of asymptomatic infectives\n",
    "alpha = 0.2          # fraction of asymptomatic infectives\n",
    "fsa   = 0.8          # the self-isolation parameter\n",
    "# set the age structure\n",
    "fi = np.array([0.25, 0.75])  # fraction of population in age age group\n",
    "Ni = N*fi\n",
    "# set up initial condition\n",
    "Ia0 = np.array([10, 10])  # each age group has asymptomatic infectives\n",
    "Is0 = np.array([10, 10])   # and also symptomatic infectives\n",
    "R0  = np.array([0, 0])  # there are no recovered individuals initially\n",
    "S0  = Ni - (Ia0 + Is0 + R0) # initial number of susceptibles\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# 2. Define function that generates two-step release protocol\n",
    "def get_events(protocol= [50,100]):\n",
    "    end_phase_1, end_phase_2 = protocol\n",
    "    C = np.array([[18., 9.], [3., 12.]])\n",
    "    events = []; contactMatrices = []\n",
    "    # For technical reasons, currently the event functions take a\n",
    "    # vector argument \"rp\" instead of a tuple (S, Ia, Is).\n",
    "    # When defining the event functions, use following correspondences:\n",
    "    # S  == rp[ :M]\n",
    "    # Ia == rp[1*M:2*M]\n",
    "    # Is == rp[2*M:3*M]\n",
    "    # More generally, for any model the order of the populations\n",
    "    # within the vector rp is the same as used for the initial\n",
    "    # conditions in the model.simulate() function call.\n",
    "    #\n",
    "    # Event 0: dummy event used to set the initial contact matrix\n",
    "    events.append( lambda t, rp: 1. )\n",
    "    contactMatrices.append( C )\n",
    "    # Event 1: contact matrix reduced by a factor of 4 once\n",
    "    # number of symptomatic infectives exceeds a threshold\n",
    "    # (\"start of full lockdown\")\n",
    "    lockdown_threshold_on = 1900\n",
    "    def event1(t,rp):\n",
    "        return np.sum(rp[2*M:3*M]) - lockdown_threshold_on\n",
    "    event1.direction = +1 # need to pass threshold from below for event\n",
    "    events.append(event1); contactMatrices.append( 0.25*C )\n",
    "    # Event 2: contact matrix at 75% of original contact matrix after\n",
    "    # a given time (\"start of partial lockdown\").\n",
    "    def event2(t,rp):\n",
    "        return t - end_phase_1\n",
    "    events.append(event2); contactMatrices.append( 0.75*C )\n",
    "    # Event 3: original contact matrix is restored after a given time\n",
    "    # (\"end of partial lockdown\").\n",
    "    def event3(t,rp):\n",
    "        return t - end_phase_2\n",
    "    events.append(event3); contactMatrices.append( C )\n",
    "    return events, contactMatrices\n",
    "\n",
    "# 3. Define cost function\n",
    "maximal_value_for_Is = 2000\n",
    "def evaluate_cost_function(t_arr,traj,protocol,events_occured,\n",
    "                           sdc_prefactor=1.,\n",
    "                           sdc_rate=1/7.):\n",
    "    infinity = 1e300 # using np.inf would be more proper, but will\n",
    "    # result in warnings throughout the minimization once a protocol\n",
    "    # is probed that violates one of the hard constraints.\n",
    "    #\n",
    "    # hard constraints:\n",
    "    # - times of protocol need to be non-negative\n",
    "    if (np.array(protocol) < 0).any(): return infinity\n",
    "    # - second stage of intervention needs to end after first stage ends\n",
    "    if protocol[0] > protocol[1]: return infinity\n",
    "    # - second stage of intervention needs to end before 700 days\n",
    "    if protocol[1] > 700: return infinity\n",
    "    # - number of symptomatic infectives should\n",
    "    #   never exceed a given maximal value\n",
    "    if np.max( np.sum( traj[2*M:3*M],axis=0 ) ) > maximal_value_for_Is:\n",
    "        return infinity\n",
    "    #\n",
    "    # Evaluate results of protocol.\n",
    "    # Which phases have occured in the simulation?\n",
    "    have_lockdown_start = False\n",
    "    have_lockdown_end_0 = False\n",
    "    have_lockdown_end_1 = False\n",
    "    for i,e in enumerate(events_occured):\n",
    "        if e[1] == 1:\n",
    "            lockdown_start = e[0]\n",
    "            have_lockdown_start = True\n",
    "        elif e[1] == 2:\n",
    "            lockdown_end_0 = e[0]\n",
    "            have_lockdown_end_0 = True\n",
    "        elif e[1] == 3:\n",
    "            lockdown_end_1 = e[0]\n",
    "            have_lockdown_end_1 = True\n",
    "    #\n",
    "    # calculate cost function\n",
    "    cost = 0.\n",
    "    # cost of social distancing\n",
    "    if have_lockdown_start:\n",
    "        if have_lockdown_end_0:\n",
    "            cost += sdc_prefactor* np.exp(sdc_rate* \\\n",
    "                                (lockdown_end_0-lockdown_start))\n",
    "        else:\n",
    "            cost += infinity\n",
    "        #\n",
    "        if have_lockdown_end_0 and have_lockdown_end_1:\n",
    "            cost *= np.exp(0.2*sdc_rate*(lockdown_end_1-lockdown_end_0))\n",
    "    # cost of infection\n",
    "    cost += np.trapz( np.sum( traj[2*M:3*M],axis= 0 ),t_arr)\n",
    "    return cost\n",
    "\n",
    "# 4. Define function that evaluates the cost of a given protocol\n",
    "def evaluate_cost_of_protocol(model,protocol,\n",
    "                             verbose=False,return_trajectory=False,\n",
    "                              sdc_prefactor=10.,\n",
    "                              sdc_rate=1/7.):\n",
    "    # define events corresponding to given protocol\n",
    "    events, contactMatrices = get_events(protocol)\n",
    "    # run simulation\n",
    "    Tf = 1000; Nt = (Tf +1)*10\n",
    "    result = model.simulate(S0,  Ia0, Is0,\n",
    "                        events=events,contactMatrices=contactMatrices,\n",
    "                        Tf=Tf, Nf=Nt)\n",
    "    # evaluate cost\n",
    "    cost = evaluate_cost_function(t_arr=result['t'],\n",
    "                             traj=result['X'].T,\n",
    "                             protocol=protocol,\n",
    "                             events_occured=result['events_occured'],\n",
    "                             sdc_prefactor=sdc_prefactor,\n",
    "                             sdc_rate=sdc_rate)\n",
    "    if return_trajectory:\n",
    "        return cost, result['t'], result['X'], result['events_occured']\n",
    "    else:\n",
    "        return cost\n",
    "\n",
    "# 5. Define minimiser\n",
    "def minimizing_function(sdc_prefactor,sdc_rate,\n",
    "                    protocol):\n",
    "    '''\n",
    "    This is the function that will be minimised by the cma-es algorithm\n",
    "    '''\n",
    "    costs = evaluate_cost_of_protocol(model=model,\n",
    "                                             protocol=protocol,\n",
    "                                      sdc_prefactor=sdc_prefactor,\n",
    "                                      sdc_rate=sdc_rate,\n",
    "                                              return_trajectory=False)\n",
    "    return costs\n",
    "\n",
    "def find_optimal_protocol(initial_guess,sdc_prefactor,sdc_rate,\n",
    "                          model,\n",
    "                         verbose=True,initial_variance=5.):\n",
    "    func = partial(minimizing_function, sdc_prefactor, sdc_rate)\n",
    "    # set parameters for minimisation based on cma-es algorithm\n",
    "    number_of_threads = 4\n",
    "    number_iterations = 1000\n",
    "    p = Pool(number_of_threads)\n",
    "    options = cma.CMAOptions()\n",
    "    options['popsize'] = 12\n",
    "    # run minimisation\n",
    "    start_time = time.time()\n",
    "    optim = cma.CMAEvolutionStrategy(initial_guess, initial_variance,\n",
    "                                     options)\n",
    "    iteration = 0\n",
    "    while not optim.stop() and iteration < number_iterations:\n",
    "        positions = optim.ask()\n",
    "        values = p.map(func, positions)\n",
    "        optim.tell(positions, values)\n",
    "        optim.disp()\n",
    "        iteration += 1\n",
    "    end_time = time.time()\n",
    "    if verbose:\n",
    "        print(\"Time: \", end_time - start_time)\n",
    "        print(\"Value: \", optim.best.f)\n",
    "        print(\"Parameters: \",optim.best.x)\n",
    "    return optim.best.x\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(6_w,12)-aCMA-ES (mu_w=3.7,w_1=40%) in dimension 2 (seed=215126, Sun May 10 21:47:49 2020)\n",
      "Iterat #Fevals   function value  axis ratio  sigma  min&max std  t[m:s]\n",
      "    1     12 1.562923314383563e+05 1.0e+00 6.50e+00  5e+00  8e+00 0:00.1\n",
      "    2     24 1.537736131735294e+05 1.7e+00 1.38e+01  1e+01  2e+01 0:00.3\n",
      "    3     36 1.539683318868499e+05 1.8e+00 1.46e+01  1e+01  1e+01 0:00.4\n",
      "   22    264 1.485321180739276e+05 4.3e+00 1.09e+02  2e+01  5e+01 0:03.6\n",
      "   46    552 1.484477102764056e+05 8.1e+01 1.72e+01  5e-02  5e+00 0:07.6\n",
      "   81    972 1.484470979778973e+05 2.3e+02 9.12e+00  2e-03  2e-01 0:12.8\n",
      "  100   1200 1.484470980779230e+05 2.4e+02 2.23e+01  1e-03  3e-01 0:15.8\n",
      "  133   1596 1.484470977610078e+05 1.9e+01 2.91e+00  4e-05  7e-04 0:22.9\n",
      "  175   2100 1.484470975577243e+05 2.7e+00 2.54e+01  2e-05  4e-05 0:30.9\n",
      "  200   2400 1.484470975566600e+05 1.3e+01 7.07e+00  1e-07  2e-06 0:35.5\n",
      "  248   2976 1.484470975566560e+05 4.3e+00 4.33e-01  6e-11  2e-10 0:43.8\n",
      "Time:  43.89687514305115\n",
      "Value:  148447.09755665602\n",
      "Parameters:  [144.46997702 589.46947747]\n",
      "(6_w,12)-aCMA-ES (mu_w=3.7,w_1=40%) in dimension 2 (seed=212181, Sun May 10 21:48:33 2020)\n",
      "Iterat #Fevals   function value  axis ratio  sigma  min&max std  t[m:s]\n",
      "    1     12 1.570501147104053e+05 1.0e+00 6.65e+00  6e+00  8e+00 0:00.1\n",
      "    2     24 1.540725701268311e+05 1.3e+00 1.54e+01  2e+01  2e+01 0:00.3\n",
      "    3     36 1.537928734707436e+05 1.8e+00 1.77e+01  2e+01  2e+01 0:00.6\n",
      "   25    300 1.534100861918922e+05 1.9e+01 4.62e+00  7e-01  3e+00 0:03.7\n",
      "   45    540 1.533596193679617e+05 7.4e+00 5.01e+00  1e-01  7e-01 0:07.8\n",
      "   74    888 1.533523025321133e+05 1.5e+02 6.44e+00  2e-03  3e-01 0:12.8\n",
      "  100   1200 1.533514390447935e+05 3.8e+02 3.37e+00  2e-04  9e-02 0:17.1\n",
      "  145   1740 1.533511311979180e+05 8.5e+00 8.75e-01  6e-06  5e-05 0:24.3\n",
      "  198   2376 1.533511290497142e+05 6.7e+00 2.79e-02  3e-10  3e-09 0:32.3\n",
      "  200   2400 1.533511290496235e+05 5.6e+00 3.09e-02  4e-10  2e-09 0:32.5\n",
      "  229   2748 1.533511290495036e+05 5.9e+00 5.93e-03  3e-12  1e-11 0:36.8\n",
      "Time:  36.84236407279968\n",
      "Value:  153351.12904950342\n",
      "Parameters:  [ 59.64631831 235.98761115]\n",
      "(6_w,12)-aCMA-ES (mu_w=3.7,w_1=40%) in dimension 2 (seed=209746, Sun May 10 21:49:10 2020)\n",
      "Iterat #Fevals   function value  axis ratio  sigma  min&max std  t[m:s]\n",
      "    1     12 3.001996510441495e+30 1.0e+00 6.21e+00  5e+00  8e+00 0:00.1\n",
      "    2     24 3.670693884290039e+27 1.6e+00 1.19e+01  1e+01  1e+01 0:00.3\n",
      "    3     36 4.165367602792277e+26 1.6e+00 1.01e+01  8e+00  9e+00 0:00.4\n",
      "   23    276 2.542924943874788e+16 8.1e+00 2.10e+01  1e+00  8e+00 0:03.4\n",
      "   49    588 3.627627289031188e+15 5.7e+00 3.07e+00  1e-02  6e-02 0:07.5\n",
      "   78    936 3.528914011952328e+15 2.0e+00 5.12e-01  1e-04  2e-04 0:12.7\n",
      "  100   1200 3.528398086830541e+15 4.6e+00 1.34e-01  2e-06  8e-06 0:16.5\n",
      "  141   1692 3.528386725914036e+15 4.3e+00 1.87e-02  3e-09  1e-08 0:23.7\n",
      "  194   2328 3.528386693228838e+15 2.6e+00 8.46e-03  6e-12  1e-11 0:31.7\n",
      "  199   2388 3.528386693227084e+15 3.6e+00 5.54e-03  2e-12  7e-12 0:32.5\n",
      "Time:  32.55644607543945\n",
      "Value:  3528386693217098.0\n",
      "Parameters:  [45.25926666 98.81107004]\n"
     ]
    }
   ],
   "source": [
    "# 6. Find optimal protocol for three different scenarios\n",
    "# Initialise model\n",
    "parameters = {'alpha':alpha,'beta':beta, 'gIa':gIa,'gIs':gIs,'fsa':fsa}\n",
    "model = pyross.control.SIR(parameters, M, Ni)\n",
    "initial_guess=[70,200] # use same initial guess for all minimisations\n",
    "sdc_prefactor = 1. # means that social distancing cost and\n",
    "# cost of infection have the same weight in our model\n",
    "\n",
    "# Low, intermediate, and high cost rate for social distancing:\n",
    "sdc_rates = [1e-2,1e-1,1.]\n",
    "optimal_protocols = []\n",
    "for i,sdc_rate in enumerate(sdc_rates):\n",
    "    optimal_protocol = find_optimal_protocol(initial_guess=initial_guess,\n",
    "                                           sdc_prefactor=sdc_prefactor,\n",
    "                                           sdc_rate=sdc_rate,\n",
    "                                              model=model)\n",
    "    optimal_protocols.append(optimal_protocol)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcwAAAFNCAYAAACNN1/7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nOzdeXxU9bn48c8zM9nIQkICgUAIa1GsoIiWul/rBrVaW6sFxbVaFW7tta32ile4Vqy/ulWl1Vq14IpK3a4XrBQVtFUUesEFRHYSQCAsgQBJZnl+f5wzYRIyySSZyTbP+/WaV2a+58w532znmee7HVFVjDHGGNM4T3tXwBhjjOkMLGAaY4wxMbCAaYwxxsTAAqYxxhgTAwuYxhhjTAwsYBpjjDExsIBpTAchjr+IyG4R+bgNzneKiKyKcd8rReSDZhx7g4ic6T6/TUSeaGk9401ELhWRt9u7HqbzsYBpOpTIC21n09yg0oCTgbOAfqp6QpyqFZWqvq+qw9rgPHer6k+a2k9E3hORJveLQ32eU9WzE30e0/VYwDSm4ygBNqjq/vauiDHmcBYwTacgImki8nsR2eI+fi8iae62hSLyQ/f5SSKiIvJd9/V3RGRZlGN63ebCtSKyT0SWikixu+1EEflERCrcrydGvO9KEVnnvme928R3JPAY8G0RqRSRPVHOWSQib4jILhFZIyLXuuXXAE9EvP+/G3jvEPd7rRCRchF5MWJbY/Xt4Tb1bnGbe19zy08XkbKI/X4d8bNYISIXNuP3M1FENorIThGZUm/bNBF51n2eLiLPuvvtcetaKCLTgVOAGe73P8Pd/yERKRWRve7v55R6x31JRJ526/yFiIyO2F4sIq+IyA73fOFj1mkJcP9erheR1W6d/iAi4m7zisj97s97vYhMdvf3xfqzMV2HBUzTWUwBxgDHACOBE4Db3W0LgdPd56cB64BTI14vjHLMm4HxwDggB7gaOCAiPYD/BR4G8oEHgP8VkXwRyXTLx6pqNnAisExVVwLXAx+qapaq5kY552ygDCgCLgLuFpEzVPXJeu+f2sB7fwO8DeQB/YBHwAmI0errvu8ZoBtwFNALeDBK3dbiBK3uwH8Dz4pInyj71hKR4cCjwET3+8p369eQK9zjF7v7XQ8cVNUpwPvAZPf7n+zu/wnO77wH8DzwsoikRxzvfJyfaS7wBhAOil7gTWAjMADo6+4XzXnA8cAI4GLgHLf8WmCsW4dRwPcb/WGYLs0CpuksLgXuVNXtqroD54I+0d22ECcwghMofxvxurGA+RPgdlVdpY7lqroT+C6wWlWfUdWAqr4AfAl8z31fCPimiGSo6lZV/SKWb8DNXk8CblXVKlVdhpNVXh7bjwA/TrNtkfv+cJYUtb5uwBsLXK+qu1XVr6oN/jxU9WVV3aKqIVV9EViN88GkKRcBb6rqIlWtBv4L52cU7XvIB4aoalBVl6rq3mgHVtVnVXWn+33dD6QBkf2uH6jqXFUN4nwwGOmWn4ATvH+lqvvr/bwaco+q7lHVTcC7OAESnOD5kKqWqepu4J7GfhCma7OAaTqLIpxsIWyjWwbwIfANESnEudA9DRSLSAHOhXNRlGMW42RVTZ0rfL6+bv/iJTiZ0VYR+V8ROaIZ38MuVd1X/7gxvv8WQICP3ebHq5uqL873uMu92DdKRC4XkWVus+Qe4JtAQQz1KgJKwy/cn9HOKPs+A/wNmO02Ef9ORFIaqdMvRWSl29S8Byc7jazT1xHPDwDpbnNpMbBRVQMx1L+h42Q19L3Ve26SjAVM01lswcmuwvq7ZajqAWApcBPwuarWAP/EaXJdq6rlUY5ZCgyO4Vzh8212z/c3VT0L6IOTyf3Z3aepW/9sAXqISHZDx22Kqn6tqteqahHwU+CPIjKkifqWuueM1kQMgIiUuN/HZCDfbVL+HCdAN2UrToAKH6sbThbZ0PfgV9X/VtXhOM3Z53Eow67z83P7K2/ByfLy3DpVxFinUqB/HPoat1K3ebk42o6m67OAaTqiFHdwSPjhA14AbheRnm7meAfwbMR7FuJc7MPNje/Ve92QJ4DfiMhQcYxw+/3m4mSsE0TEJyKXAMOBN90BKhe4fZnVQCWHmh+3Af1EJLWhk6lqKU4g/637fY0Arqn3fUQlIj8SkfDFezdOgAk1Vl9V3QrMwwmueSKSIiKnNnD4TPd4O9xzXYWTYcZiDnCeiJzsfu93EuXaIiL/JiJHu32Me3GaaCN/foMids8GAm6dfCJyB05fcyw+xgl294hIpvvzPinG90Z6CbhJRPq6HzpubcExTBdhAdN0RHOBgxGPacBdwBLgU+Az4F9uWdhCnAvsoiivG/IAzgXxbZyL95NAhtuPeR7wC5ymxVuA89xM1YOTuW4BduH0kd7gHu8d4AvgaxGJltWOxxmEsgV4FZiqqn9vpI6RjgcWi0glzgCXm1R1XRP1Baev14+TDW8Hfl7/wKq6Argfp3l7G3A08I9YKuX24U7CGZSzFSeYl0XZvTdOgN0LrMT5PT3jbnsIuEickbwP4zTdvgV8hdPEXEWMTaJun+b3gCHAJrc+l8Ty3nr+jPP38Snwfzh/mwEg2IJjmU5O7AbSxhgTGxEZCzymqvWbwE0SsAzTGGOiEJEMERnnNnX3BabitAyYJGQZpjHGROEOYFoIHIHTPfC/OE3hUafCmK7LAqYxxhgTA2uSNcYYY2JgAdMYY4yJQZddQLigoEAHDBgQ07564CAajLaSV3ISqUbSuuyfhzHJTbzgy2zvWrS5pUuXlqtqz5a+v8teEQcMGMCSJUti2nf/gsX4ChpdCCXphDbPI2PMKU3vaIzpfKp2QNG57V2LNici9ZeQbBZrkjXGGGNiYAHTGGOMiYEFTGOMMSYGFjCNMcaYGHTZQT/GmOQVUti6G8orhUDQFmc5XE/YurS9K5EQ3bp1Y/DgwaSmNnjToFaxgGmM6XLWbvMgKZkccWQJqampiMRyC03T2YVCIbZt28batWs58sgj4358a5I1xnQ5ew+GGDR4CGlpaRYsk4jH46GwsJADBw4k5vgJOSogIsUi8q6IrBCRL0TkJre8h4jMF5HV7tc8t1xE5GERWSMin4rIqIhjXeHuv1pErkhUnY0xXYfHY/lAMkrk7z2Rf1EB4BeqOhwYA0wSkeHAr4EFqjoUWOC+BhgLDHUf1wGPghNgcW6p8y3gBGBqOMgaY4wxbSVhfZiquhXn7uuo6j4RWQn0BS4ATnd3mwW8B9zqlj+tzu1TPhKRXBHp4+47X1V3AYjIfOBc4IVGK7BqFZx+et2yiy+GG2+EAwdg3Lja4vTde5EUH8HzLyR0wQ9g925Sfvmzww4ZvHg8oXPGwddbSZlyy+HbL7+K0GlnIBvW4fvN1MO2B669AR1zIvLlSnz33n349n//D/SYUciyf+F75MHDt//qNvSII5GP/onvz48evv2//hsdMAjPwnfwPv2Xw7b7p/8OevfB87e5eF86/Mfnv+9hyMvD8/or+OY8CTnP1N1h9sPQLR2efBlen3/Y+3njcefrjGfg7ffrbktPh5cedp7f9wQs+rju9rzuMOte5/mdM2DJp3W39ymEP/3GeX7b/fD5qrrbB5fAg1Oc5/8xHdbWW9Djm8Pg7l84z3/6X7B1W93to0fAHZOd51f8CnZX1N1+6gnwy584zy/+GVRV1d1+9ikweaLz/PzrOMwFZ8E1P4IDVfDjw/+2+PH3YML3YOceuOrwvy2uugguPBs2fw033HH49hsvg3NPhdUb4BeH/21x8zVw+rfgs1Uw5f7Dt98+CU4YCR8vh7v+cPj26b+Ao4fBe4vhgScP337/bTB0ALy1CP747OHbH70T+vaGV9+Gv8w5fPtffgf5ufD8/8Ds/zl8e3P/9h56/PB9TKtlZWXx6aefMmjQoPauStPC1/9nnoHiYnjxxVYfsk3aLERkAHAssBgodIMpwNdAofu8L1Aa8bYytyxaeUPnuU5ElojIEr/fH7f6G2NMvD3//POMHj2arKws+vTpw9ixY/nggw8Scq733nuPfv36tfo4lZWVMQdLEWHNmjWtPmdHkvD7YYpIFs4NWKer6isiskdVcyO271bVPBF5E7hHVT9wyxfgZJ6nA+mqepdb/l/AQVW9r7Hzjh49Wm0t2ZaztWRNZ7Z0PRx33HHtXY2oHnjgAe655x4ee+wxzjnnHFJTU3nrrbdYtGgR9957b9zP995773HZZZdRVlYWdZ9AIIDPF79GRxFh9erVDBkyJG7HjNXSpUsb/P2LyFJVHd3S4yY0wxSRFOCvwHOq+opbvM1tasX9ut0t3wwUR7y9n1sWrdwYYzqdiooK7rjjDv7whz/wgx/8gMzMTFJSUvje977HvffeS3V1NT//+c8pKiqiqKiIn//851RXVwOHMsX777+fXr160adPH/7yl0PdL3PnzmX48OFkZ2fTt29f7rvvPvbv38/YsWPZsmULWVlZZGVlsWXLFqZNm8ZFF13EZZddRk5ODjNnzuTjjz/m29/+Nrm5ufTp04fJkydTU1NTe/zIrPHKK69k0qRJfPe73yU7O5tvfetbrF27FoBTTz0VgJEjR5KVlcWLcWgO7QgSOUpWgCeBlar6QMSmN4DwSNcrgNcjyi93R8uOASrcptu/AWeLSJ472Odst8wYYzqdDz/8kKqqKi688MIGt0+fPp2PPvqIZcuWsXz5cj7++GPuuuuu2u1ff/01FRUVbN68mSeffJJJkyaxe/duAK655hr+9Kc/sW/fPj7//HPOOOMMMjMzmTdvHkVFRVRWVlJZWUlRUREAr7/+OhdddBF79uzh0ksvxev18uCDD1JeXs6HH37IggUL+OMf/xj1e5k9ezZTp05l9+7dDBkyhClTnHEEixYtAmD58uVUVlZyySWXxOVn194SuXDBScBE4DMRWeaW3QbcA7wkItcAG4GL3W1zgXHAGuAAcBWAqu4Skd8An7j73RkeAGSMMTGrPwgQog4ErHXllc6jvBwuuujw7TfcAJdcAqWlzsCSGOzcuZOCgoKozZ/PPfccjzzyCL169QJg6tSp/PSnP+U3v3EGvaWkpHDHHXfg8/kYN24cWVlZrFq1ijFjxpCSksKKFSsYOXIkeXl55OU1PqHg29/+Nt///vcByMjIqNOMOWDAAH7605+ycOFCfv7znzf4/gsvvJATTjgBgEsvvZSbb745pp9BZ5WwDFNVP1BVUdURqnqM+5irqjtV9TuqOlRVzwwHP3VMUtXBqnq0qi6JONZTqjrEfRw+/NMYYzqJ/Px8ysvLCQQCDW7fsmULJSUlta9LSkrYsmVLnfdHBttu3bpRWVkJwF//+lfmzp1LSUkJp512Gh9++GGjdSmuF+S/+uorzjvvPHr37k1OTg633XYb5eXlUd/fu3fvBuvRVdnSeMaY5PDee9G3devW+PaCgsa3x5hdgpPVpaWl8dprr3FRA1lrUVERGzdu5KijjgJg06ZNtU2oTTn++ON5/fXX8fv9zJgxg4svvpjS0tKoqx3VL7/hhhs49thjeeGFF8jOzub3v/89c+Y0MA0oSdlSGMYY04a6d+/OnXfeyaRJk3jttdc4cOAAfr+fefPmccsttzB+/HjuuusuduzYQXl5OXfeeSeXXXZZk8etqanhueeeo6KigpSUFHJycmpXvSksLGTnzp1UVFQ0eox9+/aRk5NDVlYWX375JY8+evh871gVFhaybt26Fr+/I7KAaYwxbewXv/gFDzzwAHfddRc9e/akuLiYGTNm8P3vf5/bb7+d0aNHM2LECI4++mhGjRrF7bffHtNxn3nmGQYMGEBOTg6PPfYYzz33HABHHHEE48ePZ9CgQeTm5tZp4o1033338fzzz5Odnc21117bqsE606ZN44orriA3N5eXXnqpxcfpSBI+D7O92DzM1rF5mKYz6+jzME1idcp5mMYYY0xXYQHTGGOMiYEFTGOMMSYGFjCNMcaYGFjANMYYY2KQ9AFzztIy1u9veMUNY4wxJizpV/r55cvL8Ql8UVLQ3lUxxhjTgSV9hgkQ6JpTUY0xxsRRUgfMUMgipTHGxNPYsWOZNWtWe1cjIZK6STZgAdOYpFG15AuCFYm7m4a3exbpo4+Kad8BAwbwxBNPcOaZZza57+mnn85ll13GT37yk9ZWMe6mTZvGmjVrePbZZ2vL5s2bl5Bzvfvuu9x5553861//Ii8vjw0bNiTkPI1J6oAZtIBpTNIIVlQmdAnMQPmehB27NYLBIF6vt72r0WqZmZlcffXVjB8/nrvvvrtd6pDUTbKBUKi9q2CMSXIzZ87k5JNP5pe//CV5eXkMHDiwNkubMmUK77//PpMnTyYrK4vJkycD8OWXX3LWWWfRo0cPhg0bVmdx8yuvvJIbbriBcePGkZmZyX333Ufv3r0JBoO1+7z66quMGDECgFAoxD333MPgwYPJz8/n4osvZteuXQBs2LABEWHWrFn079+fgoICpk+fDsBbb73F3XffzYsvvkhWVhYjR44EnIz4iSeeqD32XXfdRUlJCb169eLyyy+vvWNKY8duyAknnMDEiRMZNGhQXH7uLZHUAdMyTGNMR7B48WKGDRtGeXk5t9xyC9dccw2qyvTp0znllFOYMWMGlZWVzJgxg/3793PWWWcxYcIEtm/fzuzZs7nxxhtZsWJF7fGef/55pkyZwr59+7jpppvIzMzknXfeqbN9woQJADzyyCO89tprLFy4kC1btpCXl8ekSZPq1O+DDz5g1apVLFiwgDvvvJOVK1dy7rnnctttt3HJJZdQWVnJ8uXLD/u+Zs6cycyZM3n33XdZt24dlZWVtUG/sWN3VEkdMK0P0xjTEZSUlHDttdfi9Xq54oor2Lp1K9u2bWtw3zfffJMBAwZw1VVX4fP5OPbYY/nhD3/Iyy+/XLvPBRdcwEknnYTH4yE9PZ3x48fzwgsvAM49L+fOncv48eMBeOyxx5g+fTr9+vUjLS2NadOmMWfOHAKBQ/PTp06dSkZGBiNHjmTkyJENBseGPPfcc9x8880MGjSIrKwsfvvb3zJ79uy4HLs9JHUfpo2SNcZ0BL1796593q1bNwAqKxseoLRx40YWL15Mbu6h/thAIMDEiRNrXxcXF9d5z4QJEzjxxBN59NFHeeWVVxg1ahQlJSW1x7vwwgtrbzYN4PV66wTs+vWLVrf6tmzZUnsecD4YBAKBuBy7PSR1wLQM0xjT0YlIndfFxcWcdtppzJ8/P+b3DB8+nJKSEubNm1enOTZ8vKeeeoqTTjrpsOM0NRK1/nnqKyoqYuPGjbWvN23ahM/no7CwkLKyskbf2xEldZOs9WEaYzq6wsJC1q1bV/v6vPPO46uvvuKZZ57B7/fj9/v55JNPmuz7mzBhAg899BCLFi3iRz/6UW359ddfz5QpU2oD244dO3j99ddjrtuGDRsIRRlAOX78eB588EHWr19PZWVlbZ+nz9f8XC0UClFVVYXf70dVqaqqoqamptnHaY2EBUwReUpEtovI5xFlL4rIMvexQUSWueUDRORgxLbHIt5znIh8JiJrRORhaeojTTNEZpiqFjyNMR3PTTfdxJw5c8jLy+NnP/sZ2dnZvP3228yePZuioiJ69+7NrbfeSnV1daPHGT9+PAsXLuSMM86goODQUqA33XQT559/PmeffTbZ2dmMGTOGxYsXx1S3cODNz89n1KhRh22/+uqrmThxIqeeeioDBw4kPT2dRx55pBnf/SGLFi0iIyODcePGsWnTJjIyMjj77LNbdKyWkkQFChE5FagEnlbVbzaw/X6gQlXvFJEBwJtR9vsY+BmwGJgLPKyqTc6MHT16tC5ZsqTRfdZs38eZDywC4LOLB5PqjVss7vRCm+eRMeaU9q6GMS2ydD0cd9xxdco60sIFJrGWLl162O8fQESWqurolh43YX2YqrrIDYSHcbPEi4EzGjuGiPQBclT1I/f108D3gbgsJRGZYVYFQ6R2gcm9xpiGWTAzrdVefZinANtUdXVE2UAR+T8RWSgi4dSmLxDZM1zmlsVFIHgoYB60FdiNMcY0or1GyY4HXoh4vRXor6o7ReQ44DURafbHQRG5DrgOoH///k3uHzno52DQVv0xxhgTXZtnmCLiA34AvBguU9VqVd3pPl8KrAW+AWwG+kW8vZ9b1iBVfVxVR6vq6J49ezZZlzpNspZhGmOMaUR7NMmeCXypqrVNrSLSU0S87vNBwFBgnapuBfaKyBi33/NyILbxzjGIzDAPBCzDNMYYE10ip5W8AHwIDBORMhG5xt30Y+o2xwKcCnzqTjOZA1yvqrvcbTcCTwBrcDLPuN07JnLx9aqgZZjGGGOiS+Qo2fFRyq9soOyvwF+j7L8EOGy6STzU6cO0JlljjDGNSOqVfupPKzHGGGOiSeqAGQxG9mFahmmMMa01duxYZs2a1d7VSAhbfN1lGaYxXVz5R1CzJ3HHT82FgjEx7TpgwACeeOIJzjzzzCb3Pf3007nsssv4yU9+0toaxt20adNYs2YNzz77bG1Z+ObX8Xbvvfcya9YsNm7cSEFBATfeeCO/+tWvEnKuaJI6YFofpjFJpGYPpDc93azFqnYk7titEAwG8XaBVcxUlaeffpoRI0awdu1azj77bIqLi/nxj3/cZnVI6ibZyFGyB21aiTGmHcycOZOTTz6ZX/7yl+Tl5TFw4MDaLG3KlCm8//77TJ48maysLCZPngzAl19+yVlnnUWPHj0YNmwYL730Uu3xrrzySm644QbGjRtHZmYm9913H7179yYYDNbu8+qrrzJixAjAuQvIPffcw+DBg8nPz+fiiy9m1y5nksKGDRsQEWbNmkX//v0pKChg+vTpALz11lvcfffdvPjii2RlZTFy5EjAyYifeOKJ2mPfddddlJSU0KtXLy6//HIqKiqaPHZDbrnlFkaNGoXP52PYsGFccMEF/OMf/4jL7yBWSR0wQxrZJGsZpjGmfSxevJhhw4ZRXl7OLbfcwjXXXIOqMn36dE455RRmzJhBZWUlM2bMYP/+/Zx11llMmDCB7du3M3v2bG688UZWrFhRe7znn3+eKVOmsG/fPm666SYyMzN555136mwP3xPzkUce4bXXXmPhwoVs2bKFvLw8Jk2aVKd+H3zwAatWrWLBggXceeedrFy5knPPPbf2dl2VlZUsX778sO9r5syZzJw5k3fffZd169ZRWVlZG/QbO3ZTVJX333+fo45q2/WBkzpg1l1L1jJMY0z7KCkp4dprr8Xr9XLFFVewdetWtm3b1uC+b775JgMGDOCqq67C5/Nx7LHH8sMf/pCXX365dp8LLriAk046CY/HQ3p6OuPHj+eFF5zp7/v27WPu3LmMH+/M/HvssceYPn06/fr1Iy0tjWnTpjFnzhwCgUDt8aZOnUpGRgYjR45k5MiRDQbHhjz33HPcfPPNDBo0iKysLH77298ye/bsVh972rRphEIhrrrqqpjqES/Whwl4xfowjTHtp3fv3rXPu3XrBkBlZcO3Itu4cSOLFy8mNze3tiwQCDBx4sTa18XFxXXeM2HCBE488UQeffRRXnnlFUaNGkVJSUnt8S688EI8nkP5k9frrROw69cvWt3q27JlS+15wPlgEAgEWnXsGTNm8PTTT/P++++TlpYWUz3iJakDZniUbJZPbPF1Y0yH5KwKekhxcTGnnXYa8+fPj/k9w4cPp6SkhHnz5tVpjg0f76mnnuKkk0467DgbNmxoVt3qKyoqYuPGjbWvN23ahM/no7CwkLKyskbe2bCnnnqKe+65h0WLFtGvX7+m3xBnSd0kG84ws7xifZjGmA6psLCQdevW1b4+77zz+Oqrr3jmmWfw+/34/X4++eSTJvv+JkyYwEMPPcSiRYv40Y9+VFt+/fXXM2XKlNrAtmPHDl5/PbYluwsLC9mwYQOhUMMJx/jx43nwwQdZv349lZWVtX2ePl/zc7XnnnuO2267jfnz5zNo0KBmvz8ekjpghjPMTJ9YH6YxpkO66aabmDNnDnl5efzsZz8jOzubt99+m9mzZ1NUVETv3r259dZbqa6ubvQ448ePZ+HChZxxxhkUFBTUOf7555/P2WefTXZ2NmPGjGHx4sUx1S0cePPz8xk1atRh26+++momTpzIqaeeysCBA0lPT+eRRx5pxnd/yO23387OnTs5/vjjycrKIisri+uvv75Fx2opUe2amdXo0aN1yZIlje7z+KK13D33S47L9VHj8TLnnOJG908moc3zyBhzStM7GtMBLV0Pxx13XN3CDrRwgUmspUuXHv77B0RkqaqObulxrQ8Tpw9zi79rfnAwxrgsmJlWSuom2fBaspk+j90P0xhjTKOSOmAGIgf92LQSY4wxjUjqgBkMKV6PkOHFppUYY4xpVFIHzEBtwBQOBpSuOgDKmGQUbaqD6doSeR1P6oAZDIXweYR0r6BATcgCpjFdQWqKhwMHDrR3NUw7qKmpadE8z1gkdcCMzDDBbiJtTFfRNzfE2rVrqKystEwziYRCIUpLS+vMM42npJ5WEu7D7OYGzKpACNI6/33jjEl2PbIAgqxft5oavwXMZJKTk0OfPn0ScuykDpiBkOKLCJj7LcM0psvokQU9sixYNqhqBxSd29616HSSu0k2GMLn8dQGTJuLaRLp/Q3VPPDBPj772t/eVTHGtEDCAqaIPCUi20Xk84iyaSKyWUSWuY9xEdv+U0TWiMgqETknovxct2yNiPw6nnUMBBWfV+jmczNMa7oxCTLrX/uZ+NJuHv7nfr7/zE7+trqqvatkjGmmRGaYM4GGcv4HVfUY9zEXQESGAz8GjnLf80cR8YqIF/gDMBYYDox3940Lf0hJ8UZmmNYka+Jv4+4Av3lnH2cOTmPJpJ4M7+Xjjvl7axfOMMZ0DgkLmKq6CNgV4+4XALNVtVpV1wNrgBPcxxpVXaeqNcBsd9+4CE8rsSZZk0gP/bMSnwfuPieHgkwv/35iFtsqQ7y7tvG7SxhjOpb26MOcLCKfuk22eW5ZX6A0Yp8ytyxaeVz4g+FRss5rC5gm3vYcDPHml1VcMqIbvbKcP7QzBqfRK9PD88sPtnPtjDHN0dYB81FgMHAMsBW4P54HF5HrRGSJiCzZsWNHkyPJjDMAACAASURBVPsHgiGnSdZnGaZJjP/5soqaIPzo6IzaMp9HuHhEBu+tq2bL3mA71s4Y0xxtGjBVdZuqBlU1BPwZp8kVYDMQeTPKfm5ZtPJox39cVUer6uiePXs2WZ9AyBn0k2HTSkyCvPVVFUPyvRzVq+4Mrh99MwMFXvnCskxjOos2DZgiEjmb9EIgPIL2DeDHIpImIgOBocDHwCfAUBEZKCKpOAOD3ohXfQJBJcXjwStO0Dxgo2RNHO2vCfFJWQ1nDEpDROpsK8nz8a3iFAuYxnQiCVu4QEReAE4HCkSkDJgKnC4ixwAKbAB+CqCqX4jIS8AKIABMUtWge5zJwN8AL/CUqn4RrzoGQs48TIBuPg/7rUnWxNE/N9ZQE4TTB6U1uH3sN9KZtmAf63cFGNgjqdcQMaZTSNh/qaqOb6D4yUb2nw5Mb6B8LjA3jlWr5Q8q6SnOJ/9uKWLTSkxcLdpQQ7cUYXS/1Aa3f2dwGtMW7GPB2mp+YgHTmA6vySZZEfmdiOSISIqILBCRHSJyWVtULtECIWfQDzgZpg36MfG0ZHMNx/VNIdUrDW4vzvXxjQIf79j0EmM6hVj6MM9W1b3AeTjNqEOAXyWyUm0lEHTWkgU3YFofpomTfdUhVu0IMKoopdH9Th2QypLNNVRZ64YxHV4sATPcVvRd4GVVrUhgfdpUwF3pByDTJ5ZhmrhZvtVPSGFU34abY8O+VZxKTRCWbbH1ZY3p6GIJmG+KyJfAccACEekJdImFMAPBEN7IDNM+5Zs4WbrZjwDH9Gk8wzyhOBUBFpfWtEm9jDEt12TAVNVfAycCo1XVDxwgjsvTtSe/u/g62ChZE1//2lLD0AIf3dMb/xfrnu7hyF4+C5jGdAKxDPrpBtyIs0oPQBEwOpGVaivBkDMPE6Bbig36MfHzxbYAI3o3nl2Gfas4laVbavAHrYXDmI4slibZvwA1OFkmOCvt3JWwGrWhQChUm2E6fZh2wTKtt70ySPmBEMN7xTZV5NiiFKoDsKo8kOCaGWNaI5aAOVhVfwf4AVT1ANDwOPlOxl9vlGx1UO2WS6bVVmx3At+RMQbMcD/n8q028MeYjiyWgFkjIhk4q/MgIoOBLjFxLBAM4YuYhwm2ALtpvZU7nMA3vFdsTbLF3b3kZYgFTGM6uFg+Ak8D3gKKReQ54CTgygTWqc2EF18HyEw5dBPpnMZnAhjTqJXbA/TN8TQ54CdMRBjZJ8UCpjEdXJMBU1XfFpGlwBicptibVLU84TVrA4HIQT9uhmkjZU1rrdwe4MiesWWXYSN7p7Bw3X4qq0NkpbXHbWqNMU2JZZTs/wBnA++p6ptdJViqKsFQ3WklgK32Y1qlyq+s3RWIecBP2DF9UlHg82028MeYjiqWj7L3AacAK0RkjohcJCLpCa5XwoWH8B8a9GM3kTatt3ZXgJDCsGZmmEf3dgLs59usWdaYjiqWJtmFwEIR8QJnANcCTwE5Ca5bQgVCTmD0eT0QiBz0Y6NkTcut3eVkiEPyvc16X0Gml56ZHlZst4BpTEcVU7uRO0r2e8AlwChgViIr1RbC00dqM8wUGyVrWm/tzgCCc4Po5jqyl4+VO6xJ1piOqsn/avfGzifgjJSdASxU1U4fVQJuk2x48fWs8KAf68M0rbB2V5DiXC/pvuZPVT6yZwofbtxPTVCj3hLMGNN+YvkY/CQwXlWDia5MWwoEncDoPawP05pkTcut3RVgcAtvBj28lw9/yMlSj4xxDqcxpu1E/c8WkTNU9R0gE7hApO4nXlV9JcF1Syh/KJxhOt9Xhk0rMa0UUmXdrgAn9W/ZRN7wykArd1jANKYjauyj8GnAOzh9l/Up0KkDZrB2lKzH/SqkecWaZE2Lbd4bpDoAg/NblmEO6uEj1Qsrt/vhqIw4184Y01pR/7NVdar79E5VXR+5TUQGJrRWbcBfO0r2UOacZbf4Mq2wdqfTa9HSJlmfRxhW4Ktdi9YY07HEMg/zrw2UzYl3Rdpa/UE/AFkpHiotwzQtFJ5S0tIME+DIXims3O5H1frSjeloGuvDPAI4CuguIj+I2JQDdIGFC+oO+gEnYFqTrGmptTsD5KYLPTJaPsL1iJ4+XvpM2bE/RK+s5s3lNMYkVmMZ5jDgPCAXpx8z/BiFs3hBo0TkKRHZLiKfR5TdKyJfisinIvKqiOS65QNE5KCILHMfj0W85zgR+UxE1ojIw1J/9FELBesN+gHITPGwzwKmaaH1u4MM6uGjNX+i3yhwPsOu3mnNssZ0NFEDpqq+rqpXAeep6lURj5+p6j9jOPZM4Nx6ZfOBb6rqCOAr4D8jtq1V1WPcx/UR5Y/iBOih7qP+MVukdqUfjzXJmvjYtCdA/9zWZYW1AdNuJm1MhxNLH+b14UwQQETyROSppt6kqouAXfXK3lbV8JXgI6BfY8cQkT5Ajqp+pE6nztPA92Ooc5Nq15KNyDCzLWCaFvIHla37QhR3b13A7JnpISdNLMM0pgOKJWCOUNU94Requhs4Ng7nvhqYF/F6oIj8n4gsFJFT3LK+QFnEPmVuWasF6k0rAcswTctt3RckpLQ6YIoI3yjwWYZpTAcUS8D0iEhe+IWI9CDGNWijEZEpQAB4zi3aCvRX1WOBm4HnRaTZi7uLyHUiskREluzYsaPRfQMNTStJcaaV2AhF01ylFc6Ukn6tDJgAQ/N9fFUesL9DYzqYWALm/cCHIvIbEfkN8E/gdy09oYhciTOY6FK3mRVVrVbVne7zpcBa4BvAZuo22/Zzyxqkqo+r6mhVHd2zZ89G61E7raRehukPQU3ILlSmeUr3OAGzuJV9mABDC3zsqVLKD1hrhzEdSZMBU1WfBn4AbHMfP1DVZ1pyMhE5F7gFOF9VD0SU93RvH4aIDMIZ3LNOVbcCe0VkjDs69nLg9Zacu76GMsxM944l+2rsQmWap7QiiFegT3Z8AibYwB9jOppYMkyAHsB+VZ0B7IhlpR8ReQH4EBgmImUicg3O3U6ygfn1po+cCnwqIstwFkW4XlXDA4ZuBJ4A1uBknpH9ni3mDx4+rSTbDZiVttqPaaayiiBFOd7a28W1xjfybWqJMR1RLLf3mgqMxpmX+RcgBXgWOKmx96nq+AaKn4yy719peEUhVHUJ8M2m6tlc4XmY3npNsoAN/DHNVloRjEv/JUCvLA/ZaWIZpjEdTCwZ5oXA+cB+AFXdgpMldmrhlX589Vb6AQuYpvlKK4KtHiEbFh4p+5UFTGM6lFgCZo07OEcBRCQzsVVqG4FQA2vJ+ixgmuar8jtL2cUrYIIzUnaNNcka06HEEjBfEpE/Abkici3wd+DPia1W4oVvIF1/WglYwDTNU7bXHSEbz4BZ4GPXQaV8f5e6b7sxnVpji6+nudM97hORs4C9OP2Yd6jq/DarYYKEM0xrkjWtFc8pJWFD3YE/X5UHKMi0RdiN6QgaG/TzITBKRJ5R1Yk468B2GbUr/Xht0I9pndIKp+k0nhlmeE3ZtbuCnFgSt8MaY1qhsYCZKiITgBPr3d4LAFV9JXHVSrzaG0h7hHCjV6pXSPWIBUzTLKUVQdJ8zjqw8VKY5SEr1UbKGtORNBYwrwcu5dDtvSIp0KkDZuQNpCN7iWw9WdNcpRVB+uV4W3Vbr/pEhCE28MeYDiVqwFTVD4APRGSJqjY4f7Iz8wdDeD1S5wbS4ARMuyemaY7SPcG49l+GDcn3sXB9ddyPa4xpmSYXLlDVJ0XkRGBA5P7uknmdVk0wVGeVn7CsFA/7LWCaZiitCDKqb2rcjzs038eczw9SURWie3r8mnuNMS0Ty0o/zwCDgWVQ23oZvjdlp+UPaJ05mGFZKdaHaWJXURVib7XSLycRGaZzzDU7AxyXgIBsjGmeWG7TNRoYrl3sXkP+YIjUBgOml637/e1QI9MZlVXEf0pJ2BB3aokFTGM6hljaeT4Heie6Im3NHwxFyTA9tvi6iVn4PpjxnFIS1q+7lzSf3bXEmI4ilgyzAFghIh8DtSMQVPX8hNWqDdQEQqT4Gu7DtCZZE6uyBAZMr0cY1MPHml0WMI3pCGIJmNMSXYn2UBMtw/Q5fZiqGtdpAqZrKq0Ikp0qdE9PzN/K0HwfSzfXJOTYxpjmiWWU7MK2qEhbi9aHmZ3qxR+CqqCS0UAGakyk0j1B+uXGdw5mpCH5Pt5YWcWBmhDdUm2krDHtKep/oIh84H7dJyJ7Ix77RGRv21UxMfzBhkfJdncvSntrrFnWNC2et/VqSHhN2XW7bBF2Y9pb1ICpqie7X7NVNSfika2qOW1XxcTwB0Ok+hrKMJ2yihq7QJnGqSplexMbMMMjZVfbij/GtLukbeOpCTS8cEH3FOfit9cG/pgmlB8IcdCvCQ2YJXlefB5siTxjOoCkDZjRppXkWJOsiVEip5SEpXqFklyvZZjGdABJHDC1wUE/hwKmNcmaxoXvg9kvgQETnJtJW4ZpTPtrMmCKyEARSY94nSEiAxJZqbYQPcN0m2QtwzRNKNvbNgFzSL6PjbuD1AS71GJbxnQ6sWSYLwOR0SPolnVqNcEQKQ0M+slJsSZZE5uyPUHyu3nITPB0j6H5PoIKG3ZblmlMe4rlP92nqrUzp93nMS1sKSJPich2Efk8oqyHiMwXkdXu1zy3XETkYRFZIyKfisioiPdc4e6/WkSuiP3bi84f5W4lXo+QleKxUbKmSaUVwYRnlwCDwyNly+1v0pj2FEvA3CEitcvgicgFQHmMx58JnFuv7NfAAlUdCixwXwOMBYa6j+uAR93z9QCmAt8CTgCmhoNsa/gDDfdhgpNlWoZpmpLoOZhhg3v4EGykrDHtLZaAeT1wm4hsEpFS4Fbgp7EcXFUXAbvqFV8AzHKfzwK+H1H+tDo+AnJFpA9wDjBfVXep6m5gPocH4WaL1ocJzsAfm1ZiGhMMKVsSPAczLCNF6NfdRsoa095iWRpvLTBGRLLc15WtPGehqm51n38NFLrP+wKlEfuVuWXRylvFmYcZLWB6bZSsadTXlSH8ocROKYk0JN9GyhrT3qIGTBG5TFWfFZGb65UDoKoPtPbkqqoiErehfyJyHU5zLv379290X2fQT8Prf+aketi0z+6JaaILTylJxH0wGzI038s/NlYTDClej61xbEx7aKxJNtP9mt3AI6sV59zmNrXift3ulm8GiiP26+eWRSs/jKo+rqqjVXV0z549G61EtMXXwenDtEE/pjGlFU6215YZZk3w0GIJxpi2FzXDVNU/uU//rqr/iNwmIie14pxvAFcA97hfX48onywis3EG+FSo6lYR+Rtwd8RAn7OB/2zF+QmGlJAStUm2e6qXfdaHaRpRWhFEgKKcNgqYBeGRsgEG5MVyVz5jTLzFMujnkRjLDiMiLwAfAsNEpExErsEJlGeJyGrgTPc1wFxgHbAG+DNwI4Cq7gJ+A3ziPu50y1rMH3SCYUOLr4PTJHsgoPhDNlHcNKysIkifbA+pDUxNSoTwIux2M2lj2k9jfZjfBk4Eetbrx8wBYvpYrarjo2z6TgP7KjApynGeAp6K5ZyxqHEDZmOjZMFZHi8/3T7Nm8OVtdEczLCcNA+FWR5Wl1vANKa9NJZhpuL0Vfqo23+5F7go8VVLHH/AzTCjZAe2PJ5pSlstWhBpSL6PtTutD9OY9tJYH+ZCYKGIzFTVjW1Yp4Tzu2tyRu/DtOXxTHTVAeXrfaE2G/ATNjTfx8ufHURVa0erG2PaTiztjQdE5F7gKKB2EXZVPSNhtUowfxNNstkpdhNpE92WvUEUKM5t2+b6wfk+9vuVrftCbTbYyBhzSCyDfp4DvgQGAv8NbMAZfNNp1fZhRhn0092aZE0j2uI+mA0Zku+czxYwMKZ9xBIw81X1ScCvqgtV9Wqg02aXEDFKNkofZrhJ1jJM05D2CphDw4uwW8A0pl3E0qYUXvJmq4h8F9gC9EhclRLPH2iiDzPNuRDutgzTNKC0IkiKBwqz2vb+6/ndPOSmi2WYxrSTWALmXSLSHfgFzvzLHOA/ElqrBGtqWkmKR8hO8bCn2jJMc7jSPUH65njbfIk6EWFoga0pa0x7iWXx9TfdpxXAvyW2Om2jqUE/AHlpXnZbwDQNKKsIttkasvUN6eFj3ldVNlLWmHbQZMAUkYHAvwMDIvdX1fOjvaejqwnPw4yy+DpAXpplmKZhpRUBzilMb3rHBBhS4GPPp8rOAyEKMm2krDFtKZYm2deAJ4H/AbpEp16sGeaOgxYwTV37a0LsOqhtvmhBWO0SeTuDFjCNaWOxBMwqVX044TVpQ+EMs7GAmZvq5as9NW1VJdNJlLXTCNmwyJGyY/qntksdjElWsQTMh0RkKvA2UB0uVNV/JaxWCRYe9JOeEv2iZ32YpiHtNaUkrE+2h8wUYa0N/DGmzcUSMI8GJuLMvQw3ySqdeC5mtb/xu5WA04d5MKhUBUKkN7KfSS7tHTBFhCH5PpuLaUw7iCVg/ggYpKpdpn2yOuBc9NIaCYS57lzMPTUhelvANK7SPUEyUoT8bu33NzE438s/NnaZf0djOo1Y/us/B3ITXZG2VO32YTYWMPPCixdYs6yJUFoRpLi7t12ndAwt8LGtMsTe6i4xBs+YTiOWDDMX+FJEPqFuH2annVZyKGA23ocJFjBNXeGA2Z6G9AiPlA0wqsgG/hjTVmIJmFMTXos2Vl07SraxeZhuk6wFTONSVcoqgowpbt8gVTu1pNwCpjFtKZaVfhaKSCFwvFv0sapuT2y1Eqs6ECTN52m0WS3XXYDdMkwTtqdKqaxpvzmYYcW5XlK9dtcSY9pak32YInIx8DHO4J+LgcUiclGiK5ZI1f5Qo/2XELEAu/UTGVfpHneEbDstixfm8wiDevhYs9M+zBnTlmJpkp0CHB/OKkWkJ/B3YE4iK5ZINcEQaY3MwQRnAfacFA977BZfxhWeUtKvA9y8eUi+j+Vb/U3vaIyJm1hGyXrqNcHujPF9HVa1P0RqI6v8hOXa4gUmQmmF0wTa3hkmOAGzrCLIQb+2d1WMSRqxZJhvicjfgBfc15cA8xJXpcSrDgRJS2k6YOaleSxgmlqlFUFy04WctPb/vDg034cCa3cF+GZhSntXx5ik0OR/vqr+CvgTMMJ9PK6qt7T0hCIyTESWRTz2isjPRWSaiGyOKB8X8Z7/FJE1IrJKRM5p6bnDqgOhRqeUhPVI87KrygKmcWzaE6R/B8guAYbkO/WwJfKMaTux3N7r/6nqrcArDZQ1m6quAo5xj+MFNgOvAlcBD6rqffXOPxz4MXAUUAT8XUS+oaotjmROwGw6S8hP9/H57uom9zPJoawiyPBeHSObG5DnwyvYEnnGtKFY2pbOaqBsbJzO/x1grapubGSfC4DZqlqtquuBNcAJrTlpTSDY6DqyYQXpToYZUusnSnbBkLbrjaPrS/MJJblem1piTBuKGjVE5AYR+QwYJiKfuo/PRGQ98Gmczv9jDvWNAkx2z/OUiOS5ZX2B0oh9ytyyFos9w/QSVNhjU0uS3rbKEP5Q+y263pAhBT5Wl1vANKatNBY1nge+B7zhfv0ecB5wnKpe1toTi0gqcD7wslv0KDAYp7l2K3B/C455nYgsEZElO3bsiLqfMw+z6QtfQbqzT3mVXZSS3SZ3DmZH6cMEZ6Tsxj1BaoLWAmJMW4gaMFW1QlU3qOp4IB+nafR8YECczj0W+JeqbnPPt01Vg6oaAv7MoWbXzUBxxPv6uWUN1flxVR2tqqN79uwZ9cSxjpLNdwPmThv4k/Q2haeUdKAMc2i+j0AINu62v09j2kIsK/38FzALJ2gWAH8RkdvjcO7xRDTHikifiG0X4twlBZwM98cikiYiA4GhOCsPtVh1IERaDPMwC9KdMVHlFjCTXtmeIB6Bog6waEFY7Zqy1o9pTJuIZR7mZcBIVa0CEJF7gGXAXS09qYhk4gwm+mlE8e9E5Bicm1NvCG9T1S9E5CVgBRAAJrVmhCxATSBkGaZplk0VQfpke0htZMH+tja4h/P3+VV5gLHD2rkyxiSBWALmFiAdqHJfpxGlSTRWqrofJ2ONLJvYyP7TgemtOWekWOdhdk/1kOKxPkwTvq1XLP8ubadbqoeSXC+rym2JPGPaQixXgArgCxGZj5P9nQV8LCIPA6jqzxJYv4SojnFaiYiQn+6zDNOwaU+Q0weltXc1DjO8l48vttkHOmPaQiwB81X3EfZeYqrSNlQ15mkl4DTLWh9mcjvoV3bsD9G/Aw34CTuqMIV5X1WzrzpEdgdYss+YriyW+2HOaouKtBV/UFEl5oBZkO5lx0ELmMmszL1LSUcaIRs2vJfzL7xye4AT2vnG1sZ0dbGMkj1PRP5PRHa5677uE5G9bVG5RKgJOosQxNKHCZCf5rU+zCS3aU/HuUtJfeGl+lZst35MYxItlibZ3wM/AD5T7fxrxFX7nWwhlj5MqLs8nkc6zghJ03bWu/McB+Z1rEE/AIVZHvK7eVix3T7UGZNosUSNUuDzrhAsAaoCToaZ0cQNpMMKMnwEFCpqbHm8ZLV+d4Du6UJeRsf7wCQi7sAfyzCNSbRYPjLfAswVkYVA7a07VPWBhNUqgQ7WONlCemqMATNieby8tI7XJGcSb8PuIAPyfEgHbWEY3iuFvyzdT01QO9Q8UWO6mlgyzOnAAZy5mNkRj06pym2SjTXDLMxwPlNsP2ADf5LV+l0BBuZ13A9Lw3v5qAnavTGNSbRYMswiVf1mwmvSRg42N2B2c35EXx+0i1EyqvIrW/aFOmT/ZdhRhc7Any+2Bziyg9yv05iuKJYMc66InJ3wmrSRcJNsRmpsg356ZTiBddsBC5jJaIM7QnZAB84wB+Z5yUgRVlg/pjEJFUvUuAF4S0QOdoVpJeEMMz3GDDPN6yEvzWMZZpLa4I6QHdSj42aYXo9wRE+fjZQ1JsFiWbig0/ZXNqS5fZjg9GNutwwzKa3f3fEzTHD6Md9YWWXTn4xJoFgWLviriIwTkS6x7tahJtnYL4C9u/n42gJmUlq/K0hBN0+HX3ZuZO8U9lVrbUZsjIm/WK4CjwKXAqtF5B4R6dQ3EmruoB9wMsxttjxeUtqwO8DAHh07uwQY2ccZ7LN8q/VjGpMoTQZMVf27ql4KjMK5T+XfReSfInKViHS6IXnN7cMEZ6TsruogNcEusXaDaYb17hzMjm5Ivo9uKWIB05gEiqmdSUTygSuBnwD/BzyEE0DnJ6xmCVJVE0Qk9sXX4dBczG028Cep7KsOsWN/qEPPwQzzeoSje/tY/rUFTGMSJZY+zFeB94FuwPdU9XxVfVFV/x3ISnQF4+2gP0hGirdZq7b0dudi2tSS5LKxA68h25CRvVP4YpvfWkKMSZBYrgQPq+q7DW1Q1dFxrk/ChQNmcxR2c+diWoaZVNbucn7fnaEPE2Bkn1RqggdYtSPA0b07XW+JMR1e1AxTRI4Xkd7hYCkil4vI6yLysIj0aLsqxtfBmlCz+i8BertNsjZSNrms2RnAK50ow3QH/iyzfkxjEqKxJtk/ATUAInIqcA/wNFABPJ74qiVGlT/YrCklAFkpHrr5hK0WMJPK6p0BSvK8pPk6x7zGvjkeCrp5bOCPMQnS2Ednr6rucp9fAjyuqn8F/ioiyxJftcRoSZOsiNA3M4Ut+y1gJpPV5QGG5HeO7BKcv9ORfVL41Ab+GJMQjWWYXhEJXy2+A7wTsa3zXEXqOVjT/IAJ0C/TR9l+uxAli5qgswjA0E4UMMFpll1dHqCy2u7faky8NRYwXwAWisjrwEGckbKIyBCcZtlWEZENIvKZiCwTkSVuWQ8RmS8iq92veW65uH2na0TkUxEZ1dLzHvQHY74XZqS+mSmUVfrpIvfRNk3YuDtIUOl0AfOYPiko1o9pTCJEDZiqOh34BTATOFkPRQoP8O9xOv+/qeoxEaNtfw0sUNWhwAL3NcBYYKj7uA5n9aEWqfIHyUhp/jJn/bJ87A8oFTX2yT0ZrHbvLTmkoHMFzGOLUvAIfFJW095VMabLafRqoKofNVD2VeKqwwXA6e7zWcB7wK1u+dNu0P5IRHJFpI+qbm3uCQ7UBJs9ShagX6YzArFsv5/ctM4xzcC03OryAAIM7sB3KWlIdpqHI3v6WLLZMkxj4q09V5RW4G0RWSoi17llhRFB8Gug0H3eFyiNeG+ZW9ZsB2oCdEtt/kWwX5YbMCtt4E8yWL0zQHGuc5/Jzub4fqn8a4sfvy1gYExctWfAPFlVR+E0t05yp67UcrPJZv3Hi8h1IrJERJbs2LGjwX0qqwNktSBD7JvpBNnNNvAnKazZGeh0/Zdho/ulcNCvdn9MY+Ks3QKmqm52v24HXgVOALaJSB8A9+t2d/fNQHHE2/u5ZfWP+biqjlbV0T179jzsnIFgiCp/iMy05l8Ic1K95KR4KLOpJV1eIKSs29W5ppREOr5vKmD9mMbEW7sETBHJFJHs8HPgbOBz4A3gCne3K4DX3edvAJe7o2XHABUt6b/c794LM6sFAROcZtmySsswu7oNu4PUBOEbnWzAT1hhtpf+uV4LmMbEWXtdEQqBV90F0H3A86r6loh8ArwkItcAG4GL3f3nAuOANcAB4KqWnHR/tZMdtiTDBGcu5tq9dhHq6lZsdz4UHdmrcwZMgNF9U1i4vgZVbdaNBowx0bXLFUFV1wEjGyjfibNIQv1yBSa19rytDZh9M1NYtPWAXYS6uJXbA6R46LRNsuAM/HnliyrW7QoyuBN/H8Z0JO056KfNVboBsyWDfgD6Z6dQFVS2HQzGs1qmg1mx3c+QAh+p3s77oeiEfk4/5kel1iJiTLwkVcDcX+0EuswWTCsBGJjtTC1Zb82yXdrK7QGO7Nm5s7JBPbz0zvLwz432t2pMvCRVwKxsZZPswBznU/v6fTbwp6vaeSDE9v0hhvfq3PeTFBFOGpDKPzZWE7LlHI2Ji6QKmPtrm2RbFjALM7x084llmF3YSnfAz/BOPOAn4V9MIAAAGRRJREFU7OSSNPZUKSu22VQoY+IhuQJmTesyTBFhQHaqZZhdWHiy/5GdPMMEOLG/0yLyD2uWNSYukipgVrYywwSnH9MyzK5r5XY/vbM85GV0/n+NwmwvQ/N9fLCxur2rYkyX0PmvCs2wvzqARyC9BXcrCRuYk8Lm/QGqg3bXkq7os21+jirs/Nll2EkDUvmkrIbqgPVjGtNaSRYwg2Sm+Vo1h3JAdioKbLRm2S5nb3WItTuDHNOn6wTMk0tSqQrA0s3WKmJMayVVwHQWXm/dYI6BOe7UEguYXc7nX/tRYGQXCpjf7p9KqhfeWWvNssa0VnIFzKpAiwf8hA3MTkWANRX2ib2rWf618yFoRO+uEzAzUz2M6Z9qAdOYOEiqgFlx0E/3jNZdDDNTPPTPSmHVHrsAdTXLt/oZmOcltwsM+In0ncFprNsdZN0um15iTGt0rStDE/ZWtT5gAgzLTWXVHsswu5rlW/1dqjk27IzBaYA1yxrTWkkVMOORYQIMy01j4z4/BwI2Urar2LYvyNZ9oS4ZMIu7+xhW4GOBBUxjWsUCZgsckeeMlLV+zK5jWRfsv4z0nSFpfFJWQ0WVfcgzpqWSJmAGQ8q+qgA5ccowAb7cbZ/Yu4olZTWkeuGbXWgOZqTvDE4jELJmWWNaI2kC5r4qJ4OIR4bZN9NHN59YP2YX8nGpn2OLUkjzdd5bejXm2KIUirI9vPllVXtXxZhOK2kCZsXB+AVMjwjDctNYYRlml1BZHeLzbf7ae0h2RR4Rxg1LZ9H6amuWNaaFLGC20NE9nIAZCNmSY53dv7b4CSqcUNx1AybAeUem4w/B26styzSmJSxgttDI/HSqgspqG/jT6X1SVoNXYFRR1+y/DBvZO4V+3b3WLGtMCyVNwNx70Jm0Ha+AOSI/HYDlO+3i09ktLq3hm4UpZKZ27X8HEeG7w9L5x8Yadh2wZlljmqtrXyEixDvDLM7ykZfm4VMLmJ3agZoQy7b6+VZx184uwy48Kp1ACF5bcbC9q2JMp5M0AXP3AafpNLdbfC6MIsKI/HQ+3WkDfzqzj0prqAnCqQPT2rsqbeKInimM6O3jpc8Oomr978Y0R5sHTBEpFpF3RWSFiHwhIje55dNEZLOILHMf4yLe858iskZEVonIOS05b3llNVlpPtJTvPH6VhjRI501FTVU+q15q7NatL6GdB+M7sIjZOu7+OhufLkjwGdf29qyxjRHe2SYAfj/7d15eFx1ucDx7ztLZrI1aZO0NF3oQtranRKhrGoVW3YRFxYBtYr3CiqL+oA+ei9e9YIb6H2uXJHF6xVZBYoIZSnIppSldkmpdA20JW3TNEmzzExmee8f5yQdSksnaSaTOXk/zzPPzPmdc+b83mRm3nN+55zfj2tUdTowH7hcRKa7825S1bnu4zEAd975wAxgEfBrEel11mtq76KipH9/FI+uDKPAikZr3spXz2+JMX98AWGP3n95IGdPDxMKwH1rOnNdFWPyyoAnTFVtUNUV7us2YB0w5n1WOQe4R1VjqroF2Agc29vt7m6PUVnSv81u86rCBH2wfJclzHy0tSXB5uYkp0wYGs2x3YaFfJw+JcySdVEicWuWNSZTOT2HKSITgKOB5W7RFSKyWkTuEJHhbtkYYGvaatt4/wR7QE3tXVQU9+8RZmHAx5yKMC/vtISZj/66xTmvPVTOX6a7cG4RbTHlwbX22TUmUzlLmCJSAvwJuFJV9wK3AJOBuUAD8PM+vOdlIvKaiLzW2Nj4rnlNHTEq+vkIE+C4UYW80RyjrSvZ7+9tsuvJDVEmDfczeUT/ndfOF7VjgswaFeCO1zpI2cU/xmQkJwlTRII4yfIuVX0QQFV3qmpSVVPAb9nX7LodGJe2+li37D1U9VZVrVXV2qqqqp7yZErZ09FFVT+fwwQ4bmQhKYVXG+32knzSEknx97e7WDgljMjQOX/ZTUT4Ym0xm/YkeaHeOt8wJhO5uEpWgNuBdar6i7Ty0WmLnQvUua8fAc4XkZCITARqgFd6s83mzi5SSlaOMOdWhgn5hb/tsAso8snTm2IkUrBoSjjXVcmZM6aFGVns4/bXOnJdFWPyQi6OME8ELgYW7HcLyU9EZI2IrAY+AlwFoKprgfuAN4ClwOWq2qv2z6Z2Zw+6v6+SBQj5fZwwqpBntnfYfW15ZOn6KNWlPmYfEch1VXKmwC9cOq+I57d0UeeOB2qMObhcXCX7oqqKqs5Ov4VEVS9W1Vlu+dmq2pC2zo9UdbKqTlXVx3u7zZ17nebSkaXZOZpYMKaY7R0J1lu/snmhNZri+S2xIdscm+7ieUWUhYWb/9ae66oYM+gNiZ5+GlqdKwFHl2UnYX54TDEAz2y3pq188Od1UbqScN6MwlxXJeeGhXx8qbaYpzfGWGNHmca8ryGRMLe3RBGBI7KUMEcWBphdEWLZNkuY+eCBugjTqgLMGDV0m2PTff4Y5yjzFy/aUaYx72dIJMyGlghVJSGC/uyFe+rYEtbsibG13fbSB7ONTQlWNsQ5b0bhkG+O7VYa8vHV40p4dnOM57ZY38jGHMzQSJitUarLs9v8duaRJQAsqW/L6nbM4bl7VScBH5wzfeheHXsgnz+miInD/Vy/bC9dSbt4zZgDGRIJ853WCNXl2f2BrC4OcuzIQv5c32ZXyw5S7bEU962OcPrUMCNLhl5nBe8nFBC+t6CUzXuSdpuJMQfh+YSpqjS0RBldlv0LPM6ZUEp9W5yVNkbmoPRAXYS2LuULxxTluiqD0oLJYRZNCXHTi+1s2G0jmRizP88nzMa2GJF4kvEjsv8juWh8CcUB4a71rVnflumdREq58/VOjq4OcnT10BnKq7d+eOowSgqEax5rIZGylhJj0nk+YW7e7TQvTawszvq2SoI+PjlpGEu3trMrYnvog8lDayO81ZLkK8dm/3OQzyqL/fzHqWWs3pHgf5Zb06wx6TyfMLe4CXNS1cD8UF48pYxECv64wY4yB4t4UvnV3zqYOSrAwpqhNzJJb50xLcyZ08Lc/FI7r2y1zjiM6eb5hLm5sZ1QwEf1AJzDBDiytICPji3mD+tbabURTAaFe1ZH2Nqa5OqTSuxWkgz9eOEwxpf5+eqSFna02efYGBgCCXPL7g4mVhbj8w3cD+XXZo6gLZ7ijnUtA7ZNc2B7OlP87IU25o8r4COT7OgyU8NCPn5z7nAiceUrD7XQ2ZXKdZWMyTnPJ8x/7mhj8siSAd3mtOEhTh9fwu/Xt9i5zBy78bk2OrqUH5xaakeXvVRTGeCmM8tYszPOVx5uIZawi4DM0ObphNnS2cW25gizxpQN+LavnD2CRAp+vGL3gG/bOJ7dFOPeNREW1xYzpTKY6+rkpY/XhLlh4TBeqO/iykdbrFMDM6R5OmHWbd8LwMzqgU+YR5YW8K8zhvP42+381TplH3CNHUm+9Xgr06oCXHXSwLYweM1nZhfxvQWlPL4+xpcfbLbmWTNkeTthvuNcqTpzzLCcbP9LHxhOTVkB31m+y5pmB1AsoVy+pIW2rhS/OquMcMCaYg/X4triniPNC+9tZqddCGSGIE8nzNfq9zChoojyotzcqF7gF24+8Qg6EymufmkHcbsRPOtSqlz3RCuvbIvzs9PKrCm2H50/p4hbPlHO+t0Jzvh9E8vtlhMzxHg2YSqwfPMeTjiqMqf1OKqsgOs/OJJXG6Nc+/JOUtbPbNakVPnuE3t5cG2Ua04q4awP2HiX/W1hTZiHLx5BaYFw4T17uPG5NqJ2MZAZIjybMCNdSdpiCU6YXJHrqnDOxFKunj2CR99q5/uvNlqXY1kQjStXPdrK3asjXHF8MVccbz36ZMuUyiBLLqngvJmF3LK8gzN+t5vnbVgwMwR4NmG2ReP4BI6flPuECXDZ9OH8y4zh3L9pL1e80EBH3C6c6C9bWxN85u4mlqyL8q1TSvjmyXYLSbYNC/n4yWll/P7Tw+lKwiX3N/O5e/ewusHGgzXe5dmE2RqJc9zECipKBsfN6iLCVbMr+H5tFc81dPKJpVtZtdtGNTkcyZTyvys6WHhHE5v3JPntueVcPt+uiB1Ip0wM8fTiSr63oJS6nXHO/r8mPnt3E09tiJK0lhTjMYFcVyBbYokUZ8wenetqvMdFNWVMLSvg2y/v5Pynt3HepGF8fdYIRhZ69l/R71KqPLkhxs9faGdDU4KTJxTwnwvLGFtmY1zmQiggLK4t5tOzCrl3VYQ7X+/gyw+1UFXs46xpYT4xvZBZRwTsqN/kPfHqYMfh6hrdsXFtRlfIdixbTqCyfABqtU9bV5L/qtvDHze04hPh7AmlfK6mjKnlBYPihyW1/XEK55+c62q8y672JA+ujXD3KmfkkUkj/FxzUimnTw0Nir+ZcSRSylMbYjz0RoRnN8WIp2BksY+TJxZwyoQQHxxbwOhSn/3PcinaCNWLcl2LAScir6tqbZ/Xz5eEKSKLgF8CfuA2Vb3h/ZYffdQMbdi4NqP3zkXC7PZWWxe3r2thSX0b0aQysTTIx8eVcPyoQuZUhikK5KbVfDAkzPZYitU74ry6Lc4zm2Ks2uGcHzt2bJCL5hZxxrQwgQHsI9j0Xms0xRMbojy3uYsX34rRGnV+b0YW+5hbHWTWqCCTKwJMHuHnyOEBu2d2oFjC7Nv6+ZAwRcQPrAdOBbYBrwIXqOobB1tn5px5WrdqRUbvn8uE2a0lluSxt9t5cms7r+yKkFTwi9Mvbc2wAiaXFTBpWJAjigJUhQNUhP1ZTRYDkTBVlb0xZXdHit2dKd5qSVDfnKS+OcHGpiQbdidQQIC51UE+NjnEwilhjqqw5ut8lEwpdTsTrGzoYuU7cVY2xNnSvK8DBAHGlPkZXepjVMm+55ElPsrD7qNQKAv7KA0JPjtC7TtLmH2SL788xwIbVXUzgIjcA5wDHDRhhoP5dT1TecjPhTVlXFhTxt6uJP/YHWVFY5TVTVH+vrOTh+vb3rW8T6Ai5Ke0wEdJ0EdJwEdpgY/igI9wwEfQB0Gf9DwKel47FyD5xPmBEkAEBHGfnffW5lJCayN0/yQlFFIpJZGCpDrnERMpSKUgoeo8pyCpSkqd19GEEulSOuNKJK5EEvtet0RSNHWm2P9i4YAPxpX5mTg8wOlTw8wdHWTu6CDlhfn1/zTv5fcJc0YHmTM6yKXznLLOrhSbm5NsakqweY+zw7SjPUndjjhPbUwSO0gHWQKUhISioFAYEMJBIRwQCt3pwqAQCjjbDPgg4D4HfU5Z93PADwFxnrs/+93fAxHp+X70fF/2m/+e71HPd8j5PvVGbxY/7H2FuMKeHYf9vr2rc/7v4ORLwhwDbE2b3gYct/9CInIZcBnA+PHjB6ZmWTCswM+Hqov5UPW+ewnb4ym27O1iZyTBrkiSxkiCxmiStq4U7fEUHYkUu1rjtCdSxJJOIupKKvGU0rc2hCPgzb4Ngu0X8Psg5Hd+uIqCQmGB81xSIFQV+5h9RJCKIh+VxT4qi3xUFPkYW+ZnbFl2j5zN4FJU4GPmKB8zR723RyZVpTWq7OpI0hpVWqMpWtzn1kiKvV1KNG1nLBJXYgmlsSNFJKFEE85RbTzlPCeSzo5fIqnv2VEbml7PdQXyTr4kzIyo6q3ArQC1tbWDv625F0qCPmZVhJnVy/VUlaRCPKU9j5Q6PSFpz7OTVLvLARI7niM0p7ZnOuBz9pqdZ2eP3e/rTo7ilnXvoVvCM4dPRCgvlKy1LiTdFpOE+9z9fUjpvu+E6n7lPWX75r/3+0Sve/TqzdK9eeuDLhprhqoT91u2l3XOw1/YWTce3vr5kjC3A+PSpse6ZeYQRISAm+B601FcqjBO4Yh8+XgY03t+d6cv1KuGRY+IClTnZlCKfJYvJ4ZeBWpEZKKIFADnA4/kuE7GGGOGkLw4hFDVhIhcATyBc1vJHaqa2T0jxhhjTD/Ii4QJoKqPAY/luh7GGGOGpnxpkjXGGGNyyhKmMcYYkwFLmMYYY0wGLGEaY4wxGbCEaYwxxmTAEqYxxhiTAUuYxhhjTAbyYnivvhCRNuDNXNcjSyqB3bmuRBZZfPnN4stfXo4NYKqqlvZ15bzpuKAP3jyccc8GMxF5zauxgcWX7yy+/OXl2MCJ73DWtyZZY4wxJgOWMI0xxpgMeDlh3prrCmSRl2MDiy/fWXz5y8uxwWHG59mLfowxxpj+5OUjTGOMMabfeC5hisgiEXlTRDaKyLW5rk9fiMgdIrJLROrSykaIyFMissF9Hu6Wi4j8yo13tYjMy13ND01ExonIsyLyhoisFZFvuOVeiS8sIq+IyCo3vuvd8okistyN4153IHREJOROb3TnT8hl/TMlIn4R+YeIPOpOeyY+EakXkTUisrL7qkqvfD4BRKRcRB4QkX+KyDoROd4r8YnIVPf/1v3YKyJX9ld8nkqYIuIH/hs4DZgOXCAi03Nbqz75HbBov7JrgWWqWgMsc6fBibXGfVwG3DJAdeyrBHCNqk4H5gOXu/8jr8QXAxao6hxgLrBIROYDNwI3qepRQDOw2F1+MdDslt/kLpcPvgGsS5v2WnwfUdW5abdYeOXzCfBLYKmqTgPm4PwfPRGfqr7p/t/mAscAncBD9Fd8quqZB3A88ETa9HXAdbmuVx9jmQDUpU2/CYx2X4/Guc8U4DfABQdaLh8ewBLgVC/GBxQBK4DjcG4GD7jlPZ9T4AngePd1wF1Ocl33Q8Q11v3RWQA8CojH4qsHKvcr88TnEygDtuz/P/BKfPvF9HHgpf6Mz1NHmMAYYGva9Da3zAtGqWqD+3oHMMp9nbcxu81zRwPL8VB8bnPlSmAX8BSwCWhR1YS7SHoMPfG581uBioGtca/dDHwbSLnTFXgrPgWeFJHXReQyt8wrn8+JQCNwp9ukfpuIFOOd+NKdD9ztvu6X+LyWMIcEdXaF8vryZhEpAf4EXKmqe9Pn5Xt8qppUp0loLHAsMC3HVeo3InImsEtVX891XbLoJFWdh9Ncd7mInJI+M88/nwFgHnCLqh4NdLCveRLI+/gAcM+hnw3cv/+8w4nPawlzOzAubXqsW+YFO0VkNID7vMstz7uYRSSIkyzvUtUH3WLPxNdNVVuAZ3GaKMtFpLsryvQYeuJz55cBTQNc1d44EThbROqBe3CaZX+Jd+JDVbe7z7twzn8di3c+n9uAbaq63J1+ACeBeiW+bqcBK1R1pzvdL/F5LWG+CtS4V+wV4BySP5LjOvWXR4BL3deX4pz76y6/xL3aaz7Qmtb0MOiIiAC3A+tU9Rdps7wSX5WIlLuvC3HOz67DSZyfchfbP77uuD8FPOPuAQ9Kqnqdqo5V1Qk4369nVPUiPBKfiBSLSGn3a5zzYHV45POpqjuArSIy1S36KPAGHokvzQXsa46F/oov1ydms3Ci93RgPc55o+/muj59jOFuoAGI4+wRLsY577MM2AA8DYxwlxWcK4M3AWuA2lzX/xCxnYTTHLIaWOk+TvdQfLOBf7jx1QHfd8snAa8AG3GaiUJuedid3ujOn5TrGHoR64eBR70UnxvHKvextvs3xCufT7fOc4HX3M/ow8Bwj8VXjNOKUZZW1i/xWU8/xhhjTAa81iRrjDHGZIUlTGOMMSYDljCNMcaYDFjCNMYYYzJgCdMYY4zJgCVMYwaQO1LEV9Omq0XkgSxs599FZLuI/OAg8+tFpLIft3eXiOwRkU8demlj8pMlTGMGVjnQkzBV9R1VzVaSuUlVv5+l934XdTov8EonIcYckCVMYwbWDcBkd6y+n4rIBHHHPRWRz4vIw+54ffUicoWIXO12kv2yiIxwl5ssIkvdzsFfEJFD9lUrIhUi8qQ4Y3TehnPDdve8h933Wtvd2biIfFFEbk5b5ssicpPbE85fxBnvs05EPtvffyBjBitLmMYMrGuBTeqM2fetA8yfCXwS+CDwI6BTnU6y/w5c4i5zK/A1VT0G+Cbw6wy2+2/Ai6o6A6d/1PFp877ovlct8HURqQDuA85y+/0F+AJwB844re+o6hxVnQkszTRwY/Jd4NCLGGMG0LOq2ga0iUgr8Ge3fA0w2x3l5QTgfqdbXgBCGbzvKTiJGFX9i4g0p837uoic674eB9So6ssi8gxwpoisA4KqukZEYsDPReRGnG7xXjiMWI3JK5YwjRlcYmmvU2nTKZzvqw9n7Mm5/bExEfkw8DGcQZ47ReSvOP2/AtwGfAf4J3AngKquF5F5OP3//lBElqnqAS8sMsZrrEnWmIHVBpT2dWV1xg7dIiKfBmf0FxGZk8GqzwMXuuuchtPhNjjDbTW7yXIaMD9tW8txjjgvxB35QUSqcZqJ/wD8FGdoKGOGBEuYxgwgVW0CXnIvmPlpH9/mImCxiHSPqHFOButcD5wiImtxmmbfdsuXAgG32fUG4OX91rsPeElVu5twZwGviMhKnPOiP+xjDMbkHRutxBgPEpF/B9pV9WeH+T6P4tyesiyDZX+Hc16z3+8rNWYwsCNMY7ypHbjsYB0XHIrbwcJ6IJJhsrwL+BAQ7cv2jMkHdoRpjDHGZMCOMI0xxpgMWMI0xhhjMmAJ0xhjjMmAJUxjjDEmA5YwjTHGmAxYwjTGGGMy8P8v/sP489J0mwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 504x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 7. Visualise results\n",
    "def plot_result(protocol,model,\n",
    "                title='Optimal protocol',\n",
    "                t_max=None):\n",
    "    #\n",
    "    cost, t_arr, traj, events_occured = evaluate_cost_of_protocol(\n",
    "                                            model=model,\n",
    "                                             protocol=protocol,\n",
    "                                              return_trajectory=True)\n",
    "    #\n",
    "    Is = np.sum(traj[:,2*M:],axis=-1)\n",
    "    #\n",
    "    fig, ax = plt.subplots(1,1,figsize=(7,5))\n",
    "    ax.set_title(title)\n",
    "    ax.axhline(maximal_value_for_Is,color='red',ls='--',\n",
    "              label=r'Constraint')\n",
    "    #\n",
    "    ax.axvspan(events_occured[0][0],events_occured[1][0],\n",
    "              color='crimson',label='Intervention 1',alpha=0.2)\n",
    "    ax.axvspan(events_occured[1][0],events_occured[2][0],\n",
    "              color='orange',label='Intervention 2',alpha=0.2)\n",
    "    ax.plot(t_arr,Is)\n",
    "    if t_max == None:\n",
    "        ax.set_xlim(np.min(t_arr),np.max(t_arr))\n",
    "    else:\n",
    "        ax.set_xlim(np.min(t_arr),t_max)\n",
    "    ax.set_ylabel('Symptomatic infectives')\n",
    "    ax.set_xlabel(r'time [days]')\n",
    "    ax.legend(loc='upper right',fontsize=12,framealpha=1.)\n",
    "    plt.show(); plt.close(fig)\n",
    "\n",
    "optimal_protocol_labels = ['Low cost of social distancing',\n",
    "                          'Intermediate cost of social distancing',\n",
    "                          'High cost of social distancing']\n",
    "t_max = [700,250,250]\n",
    "\n",
    "for i,optimal_protocol in enumerate(optimal_protocols):\n",
    "    plot_result(protocol=optimal_protocol,model=model,t_max=t_max[i],\n",
    "           title=optimal_protocol_labels[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1920x640 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1920x640 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABmIAAAJMCAYAAADpKbkiAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAMTQAADE0B0s6tTgAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nOzdd1QU198G8Gd3gaVJF1BQUGPBgoq9IFjR2IktdmON6bYkGmPUJL8YW6JJNLHGlmhib2ADLFHsgpXYEESRLr0s8/7Bywbc2WXZBRb1+ZzDOcvcuXe+Mzt3GObOvVciCIIAIiIiIiIiIiIiIiIiKnNSQwdARERERERERERERET0qmJDDBERERERERERERERUTlhQwwREREREREREREREVE5YUMMERERERERERERERFROWFDDBERERERERERERERUTlhQwwREREREREREREREVE5YUMMERERERERERERERFROWFDDBERERGVu+DgYEgkEkgkEmzcuLFctzV27FjltujVkZaWhgULFqBFixawsrKCVCqFRCKBu7u7oUOrcA8fPlSe41999dVLv52iCrc3duxYndJJd1999ZXy+D58+NDQ4RARERG9UtgQQ0RERERKRR+8+vr6ap3P19eXD/Co3KSnp6NDhw6YN28eLl++jNTUVAiCYOiwiIiIiIiItMKGGCIiIiKi15whej6Uxi+//IKwsDAAwJAhQ3Ds2DGEhYUhPDwcR44cMXB09KpgbzoiIiIiKi9Ghg6AiIiIiF59vr6+7MFAOgsICAAAODo6YsuWLTA2NjZwRIbl7u7+2tan13W/K8JXX31VKRtiiYiIiF4F7BFDRERERESVWnR0NACgTp06r30jDBERERERvXzYEENERERERJVadnY2AMDExMTAkRAREREREZUeG2KIiIiIqNwFBwcr517YuHGjxnV37NiBnj17wtHREaampnBzc8OIESNw7tw5AAXD5xSW9fDhwxK3rVAosHbtWvj4+KBq1aqQy+Vwd3fH+PHjERERUQZ7959r167ho48+QvPmzWFvbw9jY2PY2tqiZcuW+Oijj3Dy5EmN+ffu3YuhQ4fCzc0NZmZmsLKygoeHB6ZOnaqcI0WTxMREfPPNN+jYsSMcHBxgbGwMa2tr1K5dGx06dMDs2bNx6tQp5fqFc8PUqlVLuWz+/PnK41v44+7urvMxAYCQkBCMHTsWderUgYWFBSwsLFCnTh2MGzeuWDxFbdy4Ubn9yMhIZTkvxqbNOfCiqKgozJ49G61bt4atra3ye3rjjTfQuXNnLFy4EFeuXCnzfRITGxuLBQsWoFOnTnB2doaJiQksLS3RsGFDjB49Gjt27FA2RBXSZk6f1NRUbNu2DePHj0ezZs1gY2MDIyMj2NjYoGnTpvjggw9w+/ZtreMsC7GxsZg5cyY8PDxgbm4OOzs7tGzZEosWLUJGRoZWZRTu99ixY9Wuc/ToUYwYMQJ169aFhYUFTExM4OzsjEaNGmHo0KFYt24dEhISlOsXzg3z+++/q2yn6M+L1674+HisXbsWI0aMQOPGjWFlZQVjY2PY29ujdevW+OyzzxAVFaVxf4qe58HBwcr4/f394erqCrlcDicnJ/Tr1w/Hjh3T6hgBwKlTpzB58mQ0atRIeY47ODigffv2+PTTT3H58mWVPCVdW8XS//rrL/Ts2RPOzs6Qy+VwcXHBsGHDcPHiRa3ijIiIwOTJk1G7dm2YmprC0dER3t7e+PXXX6FQKCr9/FVEREREWhOIiIiIiP7fgwcPBAACAMHHx0frfD4+Psp8Dx48UEkPCgpSpm/YsEG0jKysLKF///7K9V78kUqlwpIlS4R58+Zp3NaYMWOU6QkJCUKHDh3Ulmlubi4cPXpU6/1UJzMzU3jnnXcEiUSidluFP0lJSSr5ExIShC5dumjMJ5FIhJkzZwr5+fmiMZw7d06wt7cvcftubm7KPEW/b23zlPa4DBs2rMTyR44cKWRlZRXLu2HDBq1iEzsHNNm3b59gbm5eYrnqzn999ulFK1asEMzMzEosa/fu3cXyFf3e5s2bJ1p206ZNSyxXJpMJS5cuVRufNtvRVnBwsGBjY6M2Fg8PD+HRo0fK38eMGSNajqZ0hUIhjB49Wqvzpuh1qOg1Q9s8giAI1tbWJeYxMzMT/vjjD7XHpeh5fuLECWHq1Kkay/vmm280HufExEShT58+JcZlbW2tkreka2vR9Nu3bwsDBgzQeG5t2rRJY6wbN24UTExM1JbRsWNHISwsrMzOQSIiIiJDMgIRERERUSUwfvx47N27FwDg4uKCmTNnonXr1pBIJLhw4QIWL16MmTNnok2bNlqXOWDAAJw9exYjR47E4MGD4erqisTERPzxxx9Yv349MjIyMGLECERERMDa2lqnuPPy8tC7d2+cOHECAFC1alVMmTIF3t7ecHBwQFpaGm7cuIEjR47g4MGDKvlzcnLg5+enfIO8YcOG+Pjjj9GsWTNkZ2cjJCQES5cuRVJSEhYvXgyFQoGlS5eqlDF48GAkJCRAKpVi7Nix6NOnD6pVqwYTExPExcUhPDwcR48exb1795T5XFxcEB4ejpiYGPj5+QEA3n33XUydOrVY+boOCTZ06FDs27cPAODq6ooZM2Yov9PQ0FAsXrwYjx8/xpYtW5CRkYGdO3cq8w4YMAAtW7YEAPj5+SEmJgYtW7bEhg0bim3DxcVF63iePXuGESNGICMjA2ZmZpgwYQJ69OgBJycnAAU9Nq5evYqAgABIJJIy36ei5s2bhwULFgAoOL5jx45Fr169UKNGDeTl5eHu3bsICQnBrl27tN6/ovLy8tCkSRP06dMHXl5ecHV1hbGxMaKjo3H+/HmsXr0aiYmJmD59OmrWrIlBgwbptB1t3L59G2+++aay18ugQYMwevRouLi4ICYmBps3b8aOHTswePBgvbbz22+/YdOmTQCABg0aYPLkyWjSpAns7e2RkZGB+/fv49y5c8rvr9A333yDGTNm4IsvvlBeg8LDw1XKd3V1Lfa7QqFA27Zt0atXLzRt2hTOzs6QSqV49OgRTp48ibVr1yIjIwOjRo2Cu7s72rZtqzH+efPm4dSpU/D29sbEiRPRoEED5Obm4tixY8peQ1988QV8fX3Rvn17lfypqanw9vbGjRs3AADu7u6YMmUKWrduDRsbGyQnJyMsLAyHDh3SuseKOhMnTsSpU6fQt29fjBo1CrVr10ZaWhr27duHH3/8EQqFApMnT0aHDh1Qu3ZtlfxHjhzBuHHjIAgCZDIZJk6ciIEDB8LBwQEPHz7EunXrcOjQIUyePFmvOImIiIgqDUO3BBERERFR5VH0DfiWLVsK4eHhWv20bNlS45vUJfWIOXr0qDK9QYMGQlxcnMo6CQkJQqNGjUrsDVH07XapVCr8/fffovs6a9Ys5Xo///xzaQ+V0vz585XldOjQQUhMTFS7bkxMjJCTk1Ns2cKFC5X5u3fvLtqL4sGDB4KLi4tyvTNnzhRLP378uDJt+fLlGuONj48XLR9l/Nb55s2blWV6enqKHpeEhAShcePGyvW2bdsmWpabm5sAlK6Xlph169ap7WXyIrHjVFb7FBQUpOw95ezsLFy7dk1tHBkZGSr1QZvv6/bt2xr3LzExURln3bp1RXtaldV54evrqyxHXQ+cH3/8sVjd1qVHjLe3twBAqFGjhpCSkqI2nry8PNGeaUWvHdq4c+eOxvSHDx8K1atXFwAIXbt2FV3nxZ5fH3/8seh3cejQIeU6gwcPFi1r3LhxynX8/f2FzMxMtbFFRkaqLCtNjxhN15pffvlFuc7MmTNV0nNzc5V1WiqVCvv27RMt5/PPPy+2PfaIISIiopeZTnPETJ06FRKJBFu2bNElezFDhw6FRCLB0aNH9S6LiIiIiMrOxYsX0aRJE61+9H27euXKlcrPv/32GxwcHFTWsbOzw5o1a0pV7qRJk/DWW2+Jpn366acwMiroIF7Ym6W0UlNTsWzZMgCAra0tdu3aBVtbW7XrV6tWDcbGxsrf8/LylPtuYWGBzZs3Qy6Xq+Rzd3fHzz//rPy9cJuFnj59qvzcuXNnjTHb29trTC8rhTEW/t8gdlzs7OywefNm5e8v9vQpa/oep7Lap4ULF0IQBADA5s2b4enpqTYOMzMz0fpQkvr162tMt7W1xddffw0A+Pfff7Wag0gXYWFhyrlPvL29MW3aNNH1PvzwwxK/k5IUfr8tWrSAlZWV2vVkMhlsbGz02hYA1KtXT2O6m5sbZs2aBaDgGpOcnKxx/UaNGmHJkiWivbF69eoFLy8vAEBQUJBK+oMHD5S9gd544w1s2bIFpqamardVs2ZNjbGUpGfPnvj4449F0yZNmgRHR0cA4tfW/fv3K+d9Gjt2LPr27StazsKFC9GwYUO94iQiIiKqLErdEBMREYE1a9agXr16ePvtt/UOYO7cuZBIJJg1a5bynxEiIiIien0oFArlw7o33ngD3t7eatdt165dqR7MjRs3Tm2anZ2d8kFq0eG6SiMoKAgpKSnKbRU+fNTW5cuX8ezZMwCAv7+/cogsMf369UONGjUAFEzmnZ+fr0wrOmTS2rVrDX5f/ezZM+Vk9x07dkSTJk3UrtusWTN06NABAHDp0iXEx8eXW1xFj1NpG/XKap+Sk5OVDRNeXl7o1q1bqeLQVVJSEu7fv48bN27g+vXruH79erFGQbHJ28tCQECA8vOECRM0rqvvMFSF3+/Jkydx584dvcrSRVxcHO7evVvsGJubmwMABEFQnj/qjB49GjKZTG164dBm8fHxyutOof3790OhUAAoaNQyMzPTZ1dKpOnaKpPJlMMKil1bjxw5ovz8zjvvaCxn7NixugdJREREVImUuiHm888/R15eHr744guNN4naaty4Mfz9/XH16lVs3bpV7/KIiIiIqGz4+PhAEAStfnx8fHTezv3795GWlgYAaN26dYnrl2aOmEaNGmlML+z18Pz5c63LLOrSpUvKz126dCl1/qK9EAof3KsjkUjQrl07AAXxPnjwoFjewgaqn376CfXq1cNnn32Gw4cPKxt6KlJp9uvFda5du1YuMQFA//79lY1lM2fORLNmzTB//nyteiuU1T5duXJF2YimyzlTGqdOncLbb78NR0dH2NnZoU6dOmjcuLGyJ1vv3r2V65ZXA1jRfS9pjpTS1G0xkyZNAgAkJibC09MT/v7++PXXX3Ht2jXk5eXpVbY6+/fvR79+/WBrawtHR0fUrVu32DEujAko+Rhre70CVK9Z+l6LSkufa2thXZJKpWjRooXGcvQ9J4iIiIgqi1I1xNy/fx+7d++GjY0NhgwZUmZBTJw4EQCwZMmSMiuTiIiIiF4OCQkJys+aeoSUZp1CFhYWGtOl0oLb4cI3yUsrLi5O+bk0k8YXKrrvzs7OJa5frVo10bwymQwHDx5UPui+e/cuFi1ahDfffBNOTk5o0KABZs2apXPPn9Iqq/0qa9bW1ggMDESDBg0AFDQSfPXVV+jatSvs7OyUDTNFhzATi0uffdL3nNHWtGnT0KlTJ/z555/FtqlORkZGucRRmvqtzXHVZNiwYVi6dCnMzc2Rk5OD3bt3Y8qUKWjWrBlsbW3Rp08f/PHHHzrX96Jyc3MxdOhQ9OvXD/v37y+xIQ8o+Rhre70CVK9ZFXVeFdI21qI99woVnhPW1tYah08DSne9JyIiIqrMStUQUzjMwVtvvSU6drWuunXrBicnJ1y7dg0XLlwos3KJiIiIiF4X7u7uOHv2LIKDg/Hxxx/Dy8tLOQfOnTt3sHjxYjRo0ACLFy82cKSG1axZM1y/fh0HDx7E5MmT0ahRI0gkEgiCoGyYqVOnTpnMh2koW7ZswfLlywEUzAXyww8/KIdIy87OVvZkK9owZ+jh7MrKtGnTEBkZiZ9++gkDBgxQ9oBKS0vDwYMHMXz4cHh5eSnnKNHVokWLsGPHDgAFvUN+++03hIWFISkpCTk5OcpjfPz4cWWeV+UYExEREVHpad0Qk5+fjw0bNgAoeNNIk3379uGtt96Cq6sr5HI5HB0d0bJlS8yZM0d0rF6ZTIZBgwYBKGjsISIiIqLXR9HhdrQZRis2NrY8wymVqlWrKj8/fvy41PmL7rtYL4wXPXnyRDRvUT4+Pli+fDkuXbqE5ORkBAQEYPz48TA2NkZeXh5mzZqFw4cPlzrW0iiP/SpLMpkMb775JlavXo3r168jMTERe/bsweDBgyGRSJCRkYGxY8fi+vXronHps0/6njPa+OWXXwAU9DgIDQ3FRx99BC8vL9jb28PExES5XmJiYrlsv6ii+15S3dXmuGrDwcEB7733Hnbv3o3Y2FhERERgxYoVyuH7wsLC9B7hYdWqVQCAWrVqITQ0FBMnTkSTJk1gY2NTbO6dijjGQMWcV2Wl6LBl2dnZGtetTNd7IiIiIn1o3RATFhaGp0+fQiaTKcemflFaWhr69euH/v37Y9euXXj8+DHMzMyQmZmJS5cu4dtvv8X//vc/0byFYygHBgbqsBtERERE9LKqXbu2cpib8+fPl7i+NutUlMIJqQHgxIkTpc7v6emp/PzPP/9oXFcQBJw9exYAYGVlhVq1apVYvoWFBfz8/LB27VqsW7dOuXzbtm3F1pNIJKUJu0Sl2S8AOHPmjPJz06ZNyzQWbdjY2KB///7YsWMH5s+fD6Bg6Kft27cr1ymrfWrevLlyrk1dzhlthIeHAyiYK0TTcF8VUZeK7vu5c+c0rhsaGlouMdStWxcffPABLl26pJzb5Pz58ypD9WlbDxISEhATEwMAGDBggMZhuirqeqXvtagiFdYlhUJRbG4bMZXpek9ERESkD60bYk6dOgUAaNCggdobzVGjRmH//v0wMjLCggUL8PTpUyQnJyM1NRVRUVH4+eefUbduXdG8hROzRkZGIioqqrT7QUREREQvKZlMhq5duwIA/v3332IPsF90/vx53Lhxo6JCK1Hnzp1hbW0NANiwYYNWc3EU5eXlpRw6adeuXRp7BO3fv195n9yjR49i80Vow8/PT/n5xTjNzMyUn0t6Q10bjo6O8PLyAlDwf4Sm7+zatWvKho2WLVvCwcFB7+3rQ91xKqt9srGxga+vLwDg8uXLOHbsWFmGDwDKienT09M1rlPYq6M89ezZU/m5pNEPfv3113KNxdTUFJ06dVL+rms9KDy+gOZj/Pz5c/z++++6hFpqffv2VTbwrVy5EpmZmRWyXV306NFD+blw1A0xCoWiwo4fERERUXnT+r+3wreTir4JVlRgYCD27NkDAPj9998xd+7cYhPrubq6YurUqZgzZ45o/jp16qBKlSoAoHzTj4iIiIheDx988IHy86RJk0SH80lOTsaECRMqMqwSWVpaYtq0aQCApKQk+Pv7IykpSe36T548QW5urvJ3IyMjfPjhhwAKepePGTMGOTk5KvkePXqE9957D0DBW/uF2yx08uRJ3Lp1S2Oshw4dUn6uU6dOsTQ7OzvlHJAREREay9FWYYyCIGDUqFFISUlRWScpKQmjR49Wzp0xffr0Mtm2OocPH8ajR480rqPpOJXVPs2dO1fZ+2LUqFHKHixiMjMzER8frzHmFzVo0AAAcPr0adGhofPz8/H+++8XG3qtvHh6esLHxwdAQQNW4dw1L1q5ciWCgoL02tbGjRs1NqBkZGQgJCQEQMFk8i/2Kqtevbrys6Z6ULVqVdjZ2QEoaCAVa4DNysrCiBEjtBpusSy4u7tj9OjRAAoatEeNGoWsrCy165dUD8pT37594ebmBgBYv359sTpX1FdffVUh5ygRERFRRTDSdsXCMY6Ljj1b1MaNGwEA7dq1w/Dhw3UKxt7eHqmpqcXGUyYiIiKiV1+3bt0wYsQIbN26FTdv3kSzZs0wY8YMtG7dGhKJBBcuXMCSJUvw6NEjtGnTRvmSUFkPqaWL2bNnIygoCMHBwTh9+jQaNGiAKVOmwNvbGw4ODkhPT8etW7cQEBCA/fv3IzY2FjY2Nsr8M2fOxJ49e3Dx4kUEBATAy8sLn3zyCTw9PZGTk4OQkBAsXbpU2Tj1ySefqAwVfOLECSxYsACtWrXCm2++iebNm8PZ2RlSqRRPnjzBoUOHlEOTGRsbY/LkycXyGxkZoV27dggODsb+/fvxww8/oFOnTjA3N1fmebFRoiQjRozAjh07sG/fPly5cgWenp6YPn268jsNDQ3FkiVLlL18/P39S5yLUl/bt2/Hli1b4O3tDT8/P3h6esLR0RH5+fmIjo7Grl27sHXrVgAFPVdGjhxZLvvk4+OD2bNn45tvvsHTp0/RqlUrjBkzBr1794arqyvy8vJw//59hISE4K+//sLatWsxYMAArffznXfewYcffoiMjAz4+Phg5syZaNWqFUxNTXHjxg2sWrUKFy5cgLe3t3Lkg/K0evVqtGjRAhkZGZg2bRrOnj2L0aNHw8XFBTExMdi8eTO2b99erG7rYty4cZg+fTr69OmDjh07ol69erC2tkZKSgpu3LiB1atX4+bNmwCAwYMHF3txEAC8vb2Vn99//33MmTMHrq6uyt5n1apVg7W1NaRSKcaOHYtly5bhyZMnaNu2LWbOnAlPT09IpVJcvnwZK1aswJ07dyrsGAPAjz/+iHPnzuHWrVvYuXMnLl26hHfffRdt2rRRHofr16/j4MGDCA0NRUJCQoXE9SIjIyP89ttv6NmzJ/Lz89G/f39MnDgRAwcOhL29PSIjI7F+/XocOHAA7dq1U76oWRmu90REREQ6E7Tk6ekpABDmzZsnmu7m5iYAEL7++mtti1Th5eUlABDmzJmjcxlEREREpLsHDx4IAAQAgo+Pj9b5fHx8lPkePHigkh4UFKRM37Bhg2gZWVlZQv/+/ZXrvfgjlUqFxYsXC3PnzlUue/r0qUo5Y8aMUaZrG7ebm5vW+yomPT1dGDFihNrYi/4kJSWp5E9ISBC6dOmiMZ9EIhFmzpwp5Ofnq+SfN2+eVtuuUqWKsHPnTtF9OHbsmCCTyUTz6Xp8MjMzhWHDhpUY18iRI4WsrCy15RT+r1Gac1JM0XND04+Tk5Nw6tSpct0nQRCExYsXCyYmJiWWtXv37mL5itZTsf/P8vLyhCFDhmgss1evXsLNmzc1llPSdkojODhYsLGxURuPh4eHEBUVpfx9zJgxouVoStfmuy3c95SUFJX8+fn5QufOndXmK3rtSk9PF7y9vTVuZ9y4ccLx48c1Xvs2bNigTA8KCtJ4DIvWc7HrrCAIQnx8vNC9e/cSj4G1tXWpy9dm+4W0uQ5v3LhR4/nfsWNH4cqVK8rfv/vuO43bJCIiIqrMtB6arLBbc+GQBS+KjY0FAGUXY12YmpoCQKUez5aIiIiIyodcLseePXuwfft29OjRAw4ODjAxMUHNmjUxfPhwnD59GjNmzEBycrIyT9GeJYZkbm6OLVu24Pz585gyZQo8PDxgZWUFmUwGW1tbtGrVCp988gn++ecf0Zjt7Oxw/Phx7NmzB4MHD0aNGjUgl8thaWmJ+vXrY8qUKbhy5Qq+//570bfCC3vVfPzxx/D29lYO+2tkZAQHBwd4e3tj4cKFuHv3Lvz9/UX3oWvXrjh9+jSGDRsGd3d35b25PkxNTfHHH38gODgYo0ePRu3atWFmZgYzMzPUrl0bY8aMwcmTJ7F582a1/2eUpeXLl+PPP//ElClT0K5dO7i7u8Pc3BwmJiZwdnZG165dsXz5ckRERKBjx47lvk8zZszAvXv3MGfOHLRu3Rr29vaQyWSwtLREw4YNMWbMGOzatQu9e/cu1X7KZDL8+eef2Lx5M3x9fWFjYwNjY2NUr14dvXr1wtatW3Hw4MFic6KUNx8fH9y+fRvTp09H/fr1YWZmBhsbG7Ro0QLfffcdLl68CFdXV722cfPmTSxbtgyDBg2Cp6cnnJ2dYWRkBHNzc9SrVw8jRozAoUOHcOjQIVhZWankl0gkOHToEP73v/+hTZs2sLGxUTsXk7m5OY4fP44VK1agTZs2qFKlCuRyOWrUqIFBgwbh4MGDWL9+fannctKXvb09jhw5gqNHj2LMmDF44403YGFhobwWdOjQAbNnz8bp06crNC4xY8aMQXh4OCZOnAh3d3fI5XI4ODigY8eOWLVqFYKDg5Gfn69cv7Jc74mIiIh0IRGE/x+8uATt27fH2bNnMXPmTHz//fcq6WZmZsjKysLmzZtVuvBry8PDA7dv38a3336Lzz//XKcyiIiIiOjV5uvri5CQELi5ueHhw4eGDoeIiMrJxo0bMW7cOABAUFAQfH19DRsQERERkY60fj3HwcEBANROPurs7AwAiIyM1DmYwrILt0VEREREVNT9+/eVb3J36NDBwNEQEVF52rRpE4CCHpMtWrQwcDREREREutO6IcbDwwMA8ODBA9H09u3bAwAOHDigUyBpaWmIi4srti0iIiIien3ExcWpfekHAJKTkzFixAgoFAoAwIQJEyoqNCIiKmMREREa07/77jsEBQUBAIYOHYoqVapURFhERERE5ULrockOHDiAvn37wtraGklJSSpjUx89ehQ9evQAAGzbtg1vv/12qQIJCQmBr68vTE1NkZycXCFjRBMRERFR5XHs2DEMHDgQAwYMQLdu3VCvXj2YmZkhPj4eZ86cwW+//YaYmBgAwJAhQ7B9+3YDR0xERLqqUaMG3Nzc0L9/fzRv3hwODg7IzMzEzZs3sWXLFgQHBwMomEMrLCwMLi4uhg2YiIiISA9G2q7YsWNHSKVSpKSk4M6dO2jQoEGx9O7du8Pf3x+7du3CmDFjcO/ePUyaNAmOjo4AgOjoaGzbtg1ZWVn48ssvVcq/cOECAKBNmzZshCEiIiJ6TaWlpWHLli3YsmWL2nX8/f2xYcOGCoyKiIjKmiAIOHPmDM6cOaN2HRcXF+zdu5eNMERERPTS07ohxsbGBj179sShQ4dw4MABlYYYAPj999+RlZWFQ4cOYe7cuZg7dy5sbGyQl5eHtLQ0AMCYMWNEy9+/fz8AYNiwYbrsBxERERG95Nq0aYNNmzbh6NGjuHLlCuLi4pCYmAi5XA5nZ2e0b98eo0ePRteuXQ0dKhER6Wnr1q04fPgwTp48icePHyMhIQG5uc/FrcwAACAASURBVLmws7ODp6cn+vTpg/Hjx8Pc3NzQoRIRERHpTeuhyQBgz549GDhwILy8vHDp0iXRdQRBwK5du7Bx40ZcuHABiYmJsLOzQ82aNeHn54fRo0ejbt26xfJER0ejZs2aMDc3R0xMDKysrPTbKyIiIiIiIiIiIiIiokqgVA0xeXl5cHd3x+PHj3Hz5k14eHiUSRCLFy/GrFmzMGHCBKxZs6ZMynwdGRsbw8nJydBhUDkRcnOBfK2rK5FWJJI8QCatsO1l5wFyrftiEhGVA4kUkJqIJmVnZ3OIXCKq1HidIqLKjtcpIqrM4uLikJ2dbZBtl6ohBgDWrFmDSZMmYezYsWUyNnd2djbq1KmD+Ph43LlzB25ubnqX+bqqWrUq4uLiDB0GlQNBoUBG8EXIrC0BacU9NKdXnCIXQtwJmLZoBYmRcYVsMvB8LPxas8GYiAxEyAdykgHn7oBUppIcGBgIPz8/AwRGRKQdXqeIqLLjdYqIKjNXV1dER0cbZNulfi/5nXfewbJly7BlyxZ8+eWXqFWrll4BrFu3Do8fP8aMGTPYCENUEqkUkgrsvUCvNkH4/3NJIgUkqg8ky4ekArdFRERERERERERkeKVuiJHJZFi/fj0CAwMRFRWld0OMiYkJ5s2bh48++kivcoiIiIiIiIiIiIiIiCobnUbqb9euHdq1a1cmAUyYMKFMyiEiIiIiIiIiIiIiIqpsOMYRERERERERERERERFROWFDDBERERERERERERERUTlhQwwREREREREREREREVE5YUMMERERERERERERERFROWFDDBERERERERERERERUTlhQwwREREREREREREREVE5YUMMERERERERERERERFROWFDDBERERERERERERERUTlhQwwREREREREREREREVE5eekbYqKiorBixQoMHDgQtWrVgqmpKSwsLFC/fn1MnjwZ169fL7GMM2fOYNCgQahWrRrkcjlq1KiBMWPG4MaNGyXmzcvLw8qVK9G6dWtYW1vD0tISTZs2xTfffIPMzMwS8z969AhTp05F7dq1YWpqCkdHR7z55ps4ePCgVvtPRERERERERERERESVl5GhA9BHVFQU3NzcIAiCcpmlpSVyc3MRERGBiIgIrF+/HsuWLcMHH3wgWsby5csxY8YM5OfnQyKRwMrKCtHR0di0aRO2b9+OrVu34q233hLNm56eDj8/P5w5cwYAIJfLIZPJEBYWhrCwMGzduhUhISGoWrWqaP5Tp06hT58+eP78OQDAysoKCQkJOHz4MA4fPozp06djyZIl+hwiIiIiIiIiIiIiIiIyoJe6R4xCoYAgCOjRowe2bt2Kp0+fIjU1Fenp6bhw4QK8vb2Rl5eHDz/8EIGBgSr5jx8/junTpyM/Px+TJ09GXFwckpOTERUVhQEDBiA7OxsjR45ERESE6PanTp2KM2fOwMrKCtu3b0dGRgbS09Nx5MgRVKtWDbdu3cKwYcNE88bHx2PAgAF4/vw5OnTogDt37iAlJQUpKSn48ssvAQBLly7F5s2by+6AERERERERERERERFRhXqpG2JsbW1x+fJlBAYGYvjw4XBycgIAyGQytGzZEseOHYOnpycA4Pvvv1fJ/9lnn0EQBPTs2ROrV6+Gvb09AMDV1RXbt29H48aNkZWVpWwYKSo8PFzZSPLrr79iyJAhkEoLDmf37t2xc+dOAMCJEycQEBCgkn/RokVITEyEs7MzDhw4gHr16gEo6NEzf/58TJo0CQAwe/Zs5OXl6XWciIiIiIiIiIiIiIjIMF7qhhhra2s0b95cbbqJiQlGjhwJALh48WKxtDt37iiXff7556J5Z8yYAQDYu3cv0tLSiqVv3boVgiCgdu3aGDp0qEr+du3awdfXFwCwZcuWYmmCIGDr1q0AgHfffRc2NjYq+Qtjio6ORnBwsNp9JCIiIiIiIiIiIiKiyuulniNGG6ampgAKhjEr6vjx4wCAKlWqoEOHDqJ5e/XqBQDIysrC6dOn0bNnT2XaiRMnAAA9e/aERCJRmz84OBjHjh0rtvzWrVt48uRJsW28yN3dHR4eHrh16xaOHTuGbt26adxPAMgTJLj0pMTV1HKtAjhZiqfFpgHRqbqXDQAtqqlPC48FcvJ1L9vRAqhhJZ6WlAncT9a9bABoXBWQq6ktt+OB9Fzdy7YxBerYiqel5QB3EgBBAWRnWEIqM4NEKn6+qVPXIhuWRoJo2v0MY6TkykobspK5LB/1LXNE03LyJbiRKte5bABwN8+BrbH4iRGdaYS4HN0vYcZSAY2rZKtNv5JiqnPZAFDdNBdOcoVoWmy2DDFZxnqV39w6S23a9VQ5cvNLPk8EhRGEzGowibeERPZfPI5muaih5ntNypbh/nPdj829TBtkKySQy8TPydtJpkjP0/2ctDHJQx1r8e81LVeKO8lmOpcNAPVtMmGp5py8lyJHsh7npIWRAg1sxb/XbIUE1xPNdS4bAGpbZcFWzTkZlWaCZ5m6n5MmUgFN7DPUpl+Ks9C5bABwtciBk7n4hTY2wxjR6SZ6ld+iarratPAEc+RoUZ/UKc/6BACN7TJYn0SUWJ+eQPR1pHuZ1lrdS9W2AWzV7H7Uc+CZ+lOqRCZSoImT+nR97vUA3u9pYuj7PX3Utwcs1VwK7yUByepvG0pkYQw0cBBPy84DrsfpXjbA+qQJ65M41if1WJ/UY30SVx71qej9FOuTONYn9Vif1GN9Elfe9aksvfINMYW9SZo0aVJs+c2bNwEAHh4ekMnEH1I4OjqiatWqiIuLw40bN5QNMYIg4NatWwCAxo0bq912YVpsbCwSEhKUQ58Vblub/Ldu3cKNGzc07aJSap4J/HdotaqoL7yBiV7iafsigK9P6V42AER+pD5twgHgaZr69JKMbw582Uk87Z9oYOoh3csGgHPvANWqiKd9dhy48lT3st98A1jVWzztTgL+/zuVAWikU/nbm0eqfWj/w4OqCIhTs2NaaGaViR1ej0TTEnNkGHrFTeeyAeDHho/Ry1H8xNj02BYbo+10LtvJJBen2t9Xm65v7J/VeYZ3aiSJph18ZoXv7jnqVX6E7x21ae+GuyA2R9uH6nWA6OJLxnvE4suW0aJr//O0CqaerKNl2eIGZoWhmoX43c1n59xwJV7NHaMW3qyZhFU+4t/rnWQz+Ac00LlsANjV87bah/ZLrrrg0CM1d11aaO6Qhj29xL/XxCwjvWP/pdM99HYTv2vdcNsR625puHMpgbN5DkLfClebrm/sX7SIwsSGz0TT9j20xdeXauhVfuSoS2rTJgTXwdMM3Rt6yrs+nfMvqE95mTnIS8+C3M4Skv8fKpX1SU19yjaB/0F1DVRtgciSy//lTaB3XfG0DVeBdVe0i1OMsyUQOl59uv92AdYpT+EQHwnrlKewSomFRXoyZIpcyBQF19ZMsyrIMrVCuoUNEu1rIs7BHalWjhCkUt7vaWD4+z3d7Rqi/qHIkn+AQ3d1L7u5M7BHdQAAAEBipv6xG7Q+6Rk765N6rE/iWJ/UY31S7+WrT//dT7E+iWN9Uo/1ST3WJ3HlXZ/K0ivdEBMaGoo9e/YAAMaPL/6NxMTEAABcXFw0luHi4oK4uDhlDxYASE1NVQ5Vpil/0bQnT54oG2IKt21rawszM/VvkxbmL7ptIiIiIgCwSn6KR2v348aJ84i/+C+EfAEyMzmq1HGG3MYCHdKrokmWFEaKHBjlZsM4N0v5Y5KTBZkiF9lyc2SZVsFzK0ck2tdAgn1NxDrXRbSr+hdFqGIJ+flIvHQdMYGnEH/uKr745yYs0xNLXU62iTmianrC5GYzxPh7wbFTKxiZ6dcji4iIiIiIiLTzyjbEJCYmYvjw4cjPz0ebNm0wbty4YumFDSnm5pqHeilMT039r99e0fliNOUvmiaWX5dtF7Vs2TIsW7ZMYxmlcefObQTGib8GeifRDYB+b74GBgaqTcvK8gGg+8OAyIcPEZgp/ubr1edOAJrpXDYAhIQEw9ZYfHiWlOQ2AFTn+dHW09inCAy8Jpp2L9MaQFudywaAS8+ikfxc/C34ZxlWAHTvEZOSnYWgKPEm96Q8UwD6vel9I+EpTLPFX0eISjUGoHuPmGxFntrYC9TXuWwAuJscjyA8UJNWC4B+PWI0xZ6tqAlA92GmIp+kIzBUvAH4qp5dmAEg5Moz2BqL99JKSautV9lPEzPVxn4vU/d6Wij0RjzizcTr09PEagB0f4M/JS1XbexJufo/LL36bzKMnoqXH/lM97gBICtHoTb2snDn0XMEpoqXfydJ/2OjKfasnIZ6lV3W9ckoNxueYYfR/NJe1LkXivtC8WHJFJnZSL5e8LfcVYvyzDNTADxBtacRKmmpji7Y2bgajL0awLhZXUgt/7tveXnrk4CkHP2GsgOAq1evwuh+rGhaZGx9AO46l52VlYWAw0HIu34P2UEXkHvxJoSU/+49de3jJM/JwBt3zwF3zyFkIwC5CYybN4BJ28YwaesJibkp7/de4vu90NBziDdLUbPtpgCcdS47JTkZgYGhomlJuXIAvjqXDZR/fQoMDNGwhp/OZQOG+f+pYJ8CWZ9Yn0SxPqnHv0/iWJ/UY31Sj/VJHOuTei9zfSpLr2RDTGZmJgYOHIj79+/DwcEBf/75p9rhx15m06ZNw7Rp05S/G9lo88hFvfr1G8DPS/xi/OgyAPFRYbTm56f+xP8yGoAeXRfd3N3h18ldNC3vXwAxupcNAD4+vmq7Lq7aDkCProvOTs7w8xO/WF56Aq2GSNGkhaMrmluLD/S4+7kloMc4jNZyU3Su8YZo2tMsI71jb2TvjM6O4o+czmbbAOJ/f7QilxmpjR0AcE/3sgHgDRsHdK4hft15AFtAz7FBNcUujzICxKcC0YpbNQv4tRTv75oXaQPo+bzdp7mj2qHJViUaA3qMa+psZwa/NuKxX4qzAKJ0LxsA2jRyQIuq4j0Z94SY6XUds7Y0Vhv7k3RjqGnX01qzujbwUzPiXuhFC0CPsXZNTWRqYwcAqD7jL5X6Na3g11C8/Ec3rQA9x6vVFPuX0TIgT/eyy6o+WabGo+3ZP9D27J869YbQRZVnj5Fz4jFyTlyERCZF1db14DawPWr0aQ2HPIeXsz4JCjxJSgce6l42ADRr1gx+arrWh54EID4yZYks0hLhc/kP5Py4G+mRj3WOTyvZOcg9F4bcc2HIttiDmkN6waO9EyAIgJr5D7XB+z1x5X2/16ZNW7VDVew5CECPFymsbWzUfq9PUqH3PVN51SegYL5QTeckbuteNmCY/58CAwPh5+fH+sT6JIr1ST3+fRLH+qQe65N6rE/iWJ/Ue5nrU1mSCIIgPsPrSyo7OxsDBgxAQEAArK2tceLECXh5qQ6M6O/vj927d2PgwIHYtWuX2vKaN2+Oq1evYvr06ViyZAkA4Pnz57C2tgYA7N27F/369RPNe+3aNTRrVtBSGx4erpwPZsWKFfjoo49ga2uLxET1D1M++eQT/PDDD2jRogUuXrxY4r7bOjjiWLjuV1NO5qWeoSfzEhQKZF+5DWkVC0ikpXs4UtciG5ZG4tX8foYxUnJ1b6Q0l+WjvppJqHPyJbiRKte5bABwN8+BrZqJnKMzjRCnx0TOxlIBjauIvwUBAFdS9HvLvrppLpzUTIwemy1DTJbuPVYAqJ33BwCup8qRq8Xk4oIiD0LiRZh4NIRE9l885Tm5eOiNeIz3Nufk4iJKnFw8UXMvypLUtsqCrZpzMirNBM8ydT8nTaQCmthnqE2/FGehc9kA4GqRAydz8QttbIYxotP16+Ggbp4SAAhPMEeOFvVJHX3rU15CMhLX7kTKX4EQcvT4Y1OGpMYyOHbzgpF/H5i1bgKJjg/tDVKfBAWyM5JwXdoNkKpea0JDz6FNm5LfVCvrySZzox8jae1GpPz5N4SsUrZGy2SQ2dlCIpdDYmIMKPKRn5oKxfNUIK/0rYimzZvC7t2JsOjWWTnfUGnwfk8cJ29V72WevNUQ/z8VNsSwPomnsT6xPqnDv0/iyqM+Fb2fYn0Sx/qkHuuTeqxP4kpbn/q3ckV0tPg8ruXtleoRk5OTg0GDBiEgIACWlpY4fPiwaCMMAFSvXh0A8Pix5rcNC9OrVfvvKlOlShVYWloiLS1NY/6iaUXzF247KSkJmZmZaueJEdu2JkYSQePFUB9Oluov4mVBU4XRl60Z0EK/Z68aqbtQlQVLk4I/cIICyLiTBpmVFBJZ6R+KqFPbPBdA+TzYM5EKGhsL9OVqlgdXMz1eUy9BecbuJFeobaQpC5oamIoS8nIhZD6BqUNNSIy0e5BtK1dofGhdknizZMhl6iukuoaIsmBpnK9X7CUpaADS7tiXllwmlGvsNSxz1DYWlIXyjN3JPFdtI01Z0NTApC9N9Sk3NQM3V+7HvbVHoMjUfF6ZOdnAtVdLWNd3QVpkHDJiEpCbmonctCxIjaSQmhhDJjeCzEwOmakxjMzkkJmZQCKTIS89CznJ6UiPjkPaw2fIiiu5q2F+rgJPD18ADl+AdX1X1BvfA7WGeEMm16+Buahyr0/OAET+nMabpeh9L1XDSv0/jy/KTkzG9W9+wcPVf0DQotGkSr1acGjXHHbNG8K2qQcs3Fxg6uwAqUjPb0EQkPUsAWl3I/E84gESL15H3LkrSLnxb0GvFzWyrlxDzKT3YdWgDhrPeRc1B/XSqUFGDO/3xBXe75UXdQ8EyoLcqHxjL0190kV5xs7/n9RjfRLH+qQe65N6lbE+aXs/xfqkHuuTuNexPmmL9Um98oy9tF6Zhpjc3FwMHjwYBw4cgLm5OQ4ePIh27dqpXb9hw4Ix32/dugWFQiE6dNmzZ88QF1fQ5NeoUSPlcolEAg8PD1y4cAHXr19Xu43CNCcnJ9jb26tsu3CdVq1aacxfdNtERET06hIEAQ//PoOrC//Q2CgiMzVBjT6t4T6oA5w6NoK0jBrpc5LTkXDtPhKv3Mez0Nt4dvY28rPVN3Sl3InGhVnrceOHPfB4vy/qvO0Dman+c7C86vLz8hDxy1bc+HYVcpI0N345+rZBzYE9UM2vEyxraT8MrUQigZmTA8ycHFC1QwvUGTcIQEHjT0zASTzefwJPAk8hL128sfH57Xv4Z9QM3F2zHd47VsLE1lr7HSQiIiIiIqJiXomGmNzcXAwZMgT79u2DmZkZ9u/fj06dOmnM07VrVwBAamoq/vnnH3h7e6usExAQAKBgrLmOHTuq5L9w4QICAwMhCILosByF+bt161ZsuYeHB6pXr46YmBgEBASINsRERkbi1q1bovmJiIjo1ZMS8RjnZ6xD/AX1k+qYOdmg7rjueGNUF8jt1AxurAcTGwtU82mCaj5N0Aj9kZeRjWdnbyHq0AVEHbiA3OfiD+0zYhJxafbvuPXTfnh+NgTub7Uvs14Ur5qk8Ds4P2kOEi/fULuOqZMD3pg4FLVGDihV44s25HY2qDW8H2oN74fctHQ8+jsA9zf8jfhzV0XXf3byAo51HQXfA2thXt2xTGMhIiIiIiJ6Xbz0/yHn5eXh7bffxp49eyCXy7Fnzx506dKlxHz169dHy5YtAQDfffedSnpubi6WLl0KABgwYAAsLYv32xsxYgQkEgnu3buHv/76SyV/aGgogoKCAACjRo0qliaRSDB8+HAAwKpVq5CSovom5KJFiwAArq6u8PX1LXF/iIiI6OWUr8jHrdWHENDjC7WNMGbOtmj53Vj0Pf8DGn3Uv1waYcQYmctRvWsztFk6EQOv/YSOaz+Cs28TtetnxCTi3IercbTvfMRfulshMb4s8nNzEb5gJQLbDlLbCGNZqwZa/fQV+kUcQ5O575d5I8yLjC0tUGfsW+ge8gf8zv2NGm/1BEReLkq58S+O+Q5H6l09ZxglIiIiIiJ6Tb3UDTEKhQIjR47Ezp07IZfLsXv3bvTo0UPr/N999x0kEgkOHTqEqVOnIjExEUDB3CzDhg1DWFgYTE1NMX/+fJW8jRs3VjawTJo0CX/99Rfy8wtmozp+/Dj8/f0BAF26dIGfn59K/k8//RR2dnZ48uQJ+vbti3///RcAkJ6ejgULFmD16tUAgG+//RZGRq9ExyUiIiJ6QerDWJzw/xpX528THQLM2MoczeYNR59/lqLumG6QmRjunkBmaoIavVuh8x+fovep71F3XHfITMXnhUm4fA9H+3yFsx+uRnainrOBvgLSIx/jWNdRuP7NL6JzwcgdbNHyx7noHX4Qb0wcCpmpvMJjtGveCB23LUef8ENwH9FPJT098jGOdh6BxKs3Kzw2IiIiIiKil51EEDTM1lnJnTx5Ej4+PgAAExMT2NpqnpnowoULqFGjRrFly5Ytw4wZM5TDi1lbWyM5ORkAIJfLsXXrVrz11lui5aWnp8PPzw9nzpwBUDCEmVQqRUZGwbAdHh4eCAkJQdWqVdXG37dvXzx//hwAYG1tjbS0NCgUBZN4T58+HUuWLNHmUAAAqlatqpzThl4tgkKBjOCLkNlaQVJG8wAQCXm5EGKPwbRlG0iMKmZOh8DQJ/BrU4lmSiMyoEf7QxH6yRrkpWeJptca1glNZw+FWdXKOzdHZmwSbv1yEHc3nYAiK0d0HbmDFVp+OwY1+rQWHcq1QgkKIDsRcO4OSFXnBwwMDBR9gUYfjw8E4dyEz0XngpFIpaj3wWg0njMVJtYV08tJW3fX7cDF9+dD+P8XjQoZVbFA+98Xw6V3ZwNFRvR6K4/rFBFRWeJ1iogqM1dXV0RHRxtk2y/1E938Iv8Y5uTkIDY2VuNPYQNHUdOmTcPJkyfh7+8PJycnZGRkwNXVFaNGjcKlS5fUNsIAgIWFBYKDg/Hjjz+iVatWMDY2hkQiQZMmTbBw4UJcunRJbSMMAHTq1AlhYWF499134e7ujqysLNja2qJnz544cOBAqRphiIiI6OWgyMnDpbmbcWbSStFGmCq1ndFt75dou3xSpW6EAQAzJ1t4zR+JvueWotawTqLDWmXHP8eZSStx+p0fkBmneWL6V4kgCAhf+BNOvjVVtBHGulFddD/1J7y+/7TSNcIAwBvjh6DDH8shNSne6ykvNR0n33oPNxevwUv8PhcREREREVGFeql7xFBx7BHz6mKPGCoP7BFDVPEyniTizKSViL/4r2h6vfE90HT2UBiZV/zQVGUh8doDXP5yM+LOi891I3ewQrsVU1Cts2cFR/b/KqhHTF5mFkInzcGjHYdUEyUSNJw5EY3nvgeZScVce/XxNOgcTg16D3lpGSppbkN7o/XqhTAyNzNAZESvJ75pTkSVHa9TRFSZsUcMERER0SsuMfwhjrw5T7QRxqyaLbr8PRstvh790jbCAIBd01roumcu2v44GSY2Firp2fHPETz8e1yZvw2KHNW5Ul4FWc8ScMJvrGgjjLyqHXz3r0HThZ+8FI0wAODcuS26Ht0EU2cHlbTI7QdxrPMIpEc+NkBkRERERERELw82xBARERGVs8dHr+D4gIXIfJqkkubUqTF6HvkGTh0aGiCysieRSFBriDfePPk9avRpLbrO7dWHcKzvfKRHxVdwdOUr/VEMjnUZiYTQayppDu290PP8blTr3sEAkenHzqsR/P75G3Ytm6ikJV29hYB2g/A06JwBIiMiIiIiIno5sCGGiIiIqBxFrDuCU2OXIS8jWyWt0ScD4LttFkwdrAwQWfkyq2qNjms+RIc1H4r2jkkMe4DAnnMRe+amAaIre8/vPMCxLiOR+u9DlTT3kf3RJWADzKs7VnxgZcTcxQldj22C+/C+Kmk5CckIfnM8bv+wkfPGEBERERERiWBDDBEREVE5EAQB1/63A5e+2AQhv/jDaSNzOTptmg7PWYMgfcXn/qrZpzV6Hv0GVdvUV0nLTkxF0NDvcPvXwy/1A/yk8Ds41nUkMqKeqKR5LvgYbdf+DzL5yzEUmSZGZqZou34Rmn03CxJp8fNWyM/HlU8X4ezYWcjLyDRQhERERERERJXTq/2fPxEREZEBCPn5uDx3M26u2KeSZuZsi257v4RL9+YGiMwwLFwd0OXv2Wg8wx8SqaRYmqDIx5WvtiL0499eynljUm7dRVDPcciOSyy2XCKToe2GRWj06WRIJBI1uV8+EokEHp+Mg++BNTCxs1ZJj/zzAI76jkDaA8NMgElERERERFQZsSGGiIiIqAzlK/JxfsY6RKw7opJm06gmehz8CraN3QwQmWFJjWRoMt0fPltniQ5V9mDHKYSM+B45zzMMEJ1unt95gBN+45AdX3zuH6ncBN47VqLW8H4Giqz8OXdtD79//oZNUw+VtORrtxDYfhCenjhrgMiIiIiIiIgqHzbEEBEREZWRfEU+zn2wCvf/CFFJc+rYEN32zIV5dXsDRFZ5VPNtAr+AhbBpWFMlLfb0TRzrvwDpjxMMEFnppN57hBM9xyIrNr7YciMLc/juXwOXPp0NFFnFsazliu7BW+E2tLdKWk5iCkL6TUbkjoMGiIyIiIiIiKhyYUMMERERURkQ8vNxftoaRO5W7QXg0qM5fDbPgLGlmQEiq3ws3RzRff+XqNmvjUpayu1oHO09D4nhDys+MC1lxDxDUK9xyIx5Vmy5zMwUPntWwcmntYEiq3hG5mZo9/tiNF/0qcq8Mfm5ufhn9ExErNpqoOiIiIiIiIgqBzbEEBEREelJEARc/Px3PNhxSiWtZv+26Lj2I8hMX/7J2suSkbkp2q96Dx7v91VJy4xNxnH/rxEXescAkWmW+zwNIf0nIz0ypthyqdwEnXb+DMdOr08jTCGJRIIGH4+F76F1MLG3KZ4oCLj08dcI//pnCIJgmACJiIiIiIgMjA0xRERERHoQBAFX5m3F3U3HVdJqDfVGu5+nQmpsZIDIKj+JVIpmc4ai1aJxkEiLT2ifl5aFoGGL8CQk3EDRqVLk5ODU0A+RHHa72HKpiTG8d6yEc9f2BoqscnDu3BZ+p3fAOzOIQQAAIABJREFUsrbqsHPXF/6E8Pkr2BhDRERERESvJTbEEBEREenhxvI9uLMmQGW528D2aL10IqQy3m6V5I3RXdFp03QYmcuLLVdk5eDk6KWIPnzRQJH9RxAEnJ8yF7EvTkAvkaD95iWo3rOTYQKrZCxr10C34K2waeqhknbjf6sRNu9HNsYQEREREdFrh08GiIiIiHR0b1swwhfvVFleo3crtF0xmY0wpVC9azN02TkHJraWxZbn5+Th9MQVeLjzjIEiKxC+YCUebt2nsrzF8jmoMaCHASKqvMycHND16O9w7NRKJe3mol9xbe5yNsYQEREREdFrhU8HiIiIiHQQc/wqLsxar7K8erdmaPfLe5AayQwQ1cvNvlltdNv9BUwdrYstFxT5OPvBajz4+7RB4nq0MwA3vl2lstxjxgTUe3eEASKq/Eysq8Bn769w8m2rknZr8RqEL1hpgKiIiIiIiIgMgw0xRERERKWUcPUeTk9cCUGRX2x51Tb10XHNh5CZcE4YXVnXd0W3PXNh7mJfPEEQEPrRr4jce65C40m6dgvnJsxWWe72dl80XfhJhcbysjEyN0On3b/AqUs7lbQb367C7R83VnxQREREREREBsCGGCIiIqJSSI+KR8iopVBkZhdbblXPBZ02ToPM1MRAkb06qtRyRre9X6JKHediy4V8AWff+wVRBy9USBxZcYk4Nfh9KDIyiy2v2rEF2vz2NSRS3kqXxMjcDJ12/QLnru1V0q7MWoT7v+8yQFREREREREQVi/89EhEREWkpNz0LJ8cuQ3b882LLzZxt4bt1JkxsLAwU2avHwsUeXXd9gSp1qhVbLijycWbKT4gOvFSu28/PzcWZ4R8jPTKm2HLzmtXQ8Y8fITNhg5u2jMxM4b3zZzj6tlFJOz9lLqL2HjVAVERERERERBWHDTFElVzG41g82LYPSRH3DR0KEdFrTcjPx7kPViP55qNiy40sTeGzZQYsXB0MFNmry8zRBl3+ng3LWk7Flgt5CpyZuAJPQsLLbdvXvvwBz04W73kjMzOF918/wdTRXk0uUsfIzBSd/v4Zdi0aF1su5Ofjn5HT8fTEWQNFRkREREREVP7YEENUiaXdj8LhVgMQOmE2Tn28AA/3HTN0SEREr63wJbsQffhisWUSqQQd13wE20ZuBorq1WfubIsuf82GRc2qxZbn5ypw+p0fkHD1Xplv8/GBINxetl5leZs138CuWcMy397rwriKBXz3/QYrjzrFlufn5OL00A+RfD3CQJERERERERGVLzbEEFViD7btQ05CsvL3O7/vNGA0RESvr0f7/4+9Ow+Lqmz/AP49M8CwIzuIipoLivu+YK6lmVlpKqm4tb2ZaZm+tliZllouLW+abW7lmtlippZWmpq7oijuCyqy7wwzwMz5/eFP8pkBFDlwZuD7uS6uq7nP9sWrCOee53724+SHP1rVW88YgeAezVVIVL24hfii14bX4RoirkQp1Bvx1/B5yDoXX8KVZZd75Tr2Pf2aVb3J1GcQOqS/Ys+prnR+3ui5+Wu4hdYU6gVZOdj52H+gj09SKRkREREREVHFYSOGyIblXBTH3+jjE5GXnKZSGiKi6inz7HXsf+kLq3r94d3R6Om+KiSqntxr+6PXhtfhHOAl1PPTc/Dnk+9DH59a7mfIBYXYM2Iy8tMzhXrA/e3RYsbEct+fbnINCUTPX5dCZzHiTX/1BnY9/h8U5OSqlIyIiIiIiKhisBFDZMOMyelWtTSO7SAiqjSFegN2P/MJCvVGoe7XvhHazR4DSZJUSlY9edQNRI/V/4Wjh4tQ119PxZ9PfgBjek657q9fuQmpB48LNZ2/DzqvmA+Ng0O57k0ijwah6L5xMbQuzkI9/Vgs9o58BebCQpWSERERERERKY+NGCIbZki2/nRveswZFZIQEVU/sizj4H+XIevsdaHuWtMH3ZZOglbnqFKy6s07PBT3L58MjcWff9bZ69g1agEK8/Lv6b43tu+B8aedYlGS0GXFPLjWDLjXuFQK3/Yt0GXFPMCioRm/ZSeOvDJHpVRERERERETKYyOGyIYZU7gihohILRe+/ROXv98j1CQHLbp+/iKc/bxKuIoqQ0CXJuj62QuQNOIb+CmHzmHfpCWQzeYy3c+Ymo79z7xuVW/2xngE9e5SrqxUulqP9kGbea9a1c8tWY3zX65TIREREREREZHy2IghslGyLMOQVMyKmFPnYC40qZCIiKj6SIu+hMPTV1rVW7/1JPzaNVQhEVmq9VA7tJ/3lFX96qYDiJ7z3V3fR5ZlHJzwDvIsNon379YO4a8/X+6cdGeNXxyFRi9EWdUPvfQuknYfUiERERERERGRstiIIbJRhTl6mI3W41VMxnxkXbiiQiIiouqhIFuPPc/9D+Z8cY+K2gM6oNHTfVVKRcW5b3gPtJg2xKoe++kmXFj9113d4/Kqn3B14zah5ujpjs5fz4VGq1UgJd2N1vOmoWb/HkJNLizE7shJyI2LVycUERERERGRQtiIIbJRxa2GuSXtBPeJISKqKIfeWImcK+LqCI/6Qei48GlIFntZkPqaThqIepH3W9UPTluGhL9jSr025/J1HHrpXat624/fhFtoiGIZ6c40Wi26rJgHz7D7hLoxOQ1/D5mAQn2eSsmIiIiIiIjKj40YIhtlTEkr8Rj3iSEiqhhXfvwHl7/bLdS0zo7o+uVEOHq4qpSKSiNJEtq/Pw4BXZsKdbnQhN1Pf4LMM9eLvU42m7Hv6VdRmJ0r1Os80Q91n3ykwvJSyRw93XH/hk/hWMNTqKcfi8X+56ZDlmWVkhEREREREZUPGzFENsqQVFojhitiiIiUlns1BQenLbOqt54xAt5N66iQiO6W1skB3b6aBM8GNYV6QZYeO0fNhzEt2+qac0vWIPlvcf8RydcL7f73Nlc+qcijYV10/WYBJI3415S49b/i7KffqJSKiIiIiIiofNiIIbJRxuSSR5PlxMUjP9P6TSUiIro35kIT/pmwGAVZeqEe0rcNGozqrVIqKgunGm7o/u0U6HzF1RS5ccnY8/wimAtN/9auxCN6+kKre7hPGg6dT40Kz0qlC34wAi1nT7GqH311HlL2HVUhERERERERUfmwEUNkowwp6aUeTzt1rpKSEBFVfac++RnJB8Sxjy6BNdBxwTNcHWFH3EMDcP/yl6HROQr1xF0xiH5vHQBAlmUcmDADhbli063hc0/CsVXjSstKpQt7aQxCLUbEyYWF2DNiMgzJJa8aJiIiIiIiskVsxBDZKGNSyStiACDtBMeTEREpIS36EmIW/mBV7/jxc9D5eqiQiMrDr11DdJj/lFX99JJfcXnjXlzaeBAJ2/cKx1xrB6Ple69UVkS6C5IkocOiGfBq2kCo668l4J/RU2E2mUq4koiIiIiIyPawEUNko+64IibmbKnHiYjozkzGAuyb9Dlkk1moh/2nP4K7N1cpFZVXvSci0Pi5h6zqB6YsxZGZP1rV2386A44ebpURjcrAwc0VEWs/gYO7q1BP2LEXJ2d/plIqIiIiIiKismMjhshG3WlFTPrJs5DN5lLPISKi0sUs2IjMM9eEWo3wOmjx6hCVEpFSWk2PROD9zYSayVCAgqw8oVZ3xEDU7Hd/ZUajMvBsXA8dP3/Xqh7z3mLEb/tbhURERERERERlx0YMkY2yXBEjacT/XAuyc5ETF1+ZkYiIqpTUoxcQu+gXoaZx1KLTx89Ba7HHCNkfjYMWXT97AW51/Es8RxfgizbzXq3EVHQv6jzxEBq9ECUWZRn7xk2DPj5JnVBERERERERlwEYMkY0yJosrYnybWW8gnBbDfWKIiO6FyZB/cySZWRbq4S89Bu/wUJVSkdJ0Ph64f/lkOLjqij3e7qPp0Pl6V3Iquhet5k6Bb4cWQs2Yko59Y6dxvxgiIiIiIrJ5bMQQ2SBZlmFMFlfE+DZvDAdXZ6GWdoL7xBAR3YsT8zci65y4qtC7eV00ffERlRJRRanRpDY6ffycVb3WwN6oPaivConoXmidnNB19Udw8vES6ol/7cPphUtVSkVERERERHR32IghskEFmdkwFxQINZ1PDXg3aSjUuCKGiKjsUg6fx+nPNgu1WyPJNI4OKqWiilR7QAe0eutJSNqbv/p6hTdEu0/egiRJKiejsnCrHYyOX8y2qh9/+2Ok7D+mQiIiIiIiIqK7w0YMkQ0yJKVa1XReHvBu1kioZV6IQ6E+z+pcIiIqnslYgP0vfWE1kqzZK4NQo0ltlVJRZWjy/MN4aMe76LlqPB74axVcggPUjkT3oNYjvdDw+RFCTTaZsHfUVORnZquUioiIiIiIqHR234jR6/XYsmUL3n33XQwaNAihoaGQJAmSJGH+/PklXrd8+fKi8+7m68qVK8L1ly9fvqvrNmzYUGr+mJgYjB49GrVr14ZOp0NwcDCeeOIJ7NmzR5E/H7JPxpR0q5qTlyd8wsVGDMxmpMeer6RURET279Snm5B1XhxJ5tOyHpq8MEClRFSZvBqFIKhLQzi6u6odhcqh9dyp8LL4cEru5Ws4OGEGZFku4SoiIiIiIiL12P38jQMHDqB///5lvs7FxQWBgYGlnpOamorCwkIEBQUhJCSkxPP8/Pyg1WqLPebs7FxsHQDWr1+PqKgo5OfnAwC8vLyQmJiI77//Hj/88AM+/PBDTJw48S6+G6pqDMnFr4hxDrH+9G5azFn4t21eGbGIiOxa1rl4nPrkZ6FWNJLMofj/jxOR7dE669D12wXY1nkITHmGonrc+l8R/EAE6o96XMV0RERERERE1ux+RQwAeHt7o3fv3pg6dSrWrFmDoKCgO14zbNgwJCQklPh17tw5ODk5AQCioqLg4FByz+rgwYMl3mfAgOI/YRsbG4tRo0YhPz8fjz32GK5evYqMjAwkJyfjueeeg9lsxssvv4ydO3fe2x8K2TVjUppVTVfDAzqfGnALERuIqcdPV1YsIiK7JZvNODD1a5jzC4V604kD4dW4lkqpiOheeTVpgDYLXrOqH578HnIuX1chERERERERUcnsvhHTrVs3pKWlYfv27fjggw8QGRkJnU5X7vuuX78eer0eADB27Nhy38/SW2+9BaPRiObNm2P9+vWoVevmm0C+vr5YsmQJ+vbtC7PZjGnTpin+bLJ9hqQU4bXGyREObjfHqPg0DxOOpZ04wzEcRER3cHHNTiTvPyPUPO4LRtMXB6qUiIjK675xQ1B7cD+hVpidi31PvwqzyaRSKiIiIiIiImt234gpaSRYeS1btgwA0KlTJzRp0kTRe2dlZeHnn2+ORpkyZQocHR2tznnttZuf8Nu/fz/On+ceINWNwWJFjM7fB5IkAQB8W4iNmPyMLOTEifsdEBHRv/KSM3F01hqreocPxkGrs/5/MBHZB0mS0GHRDLhYrBZO/vsQzny8QqVURERERERE1uy+EVMRzp07hz179gComNUwu3fvLtoXpl+/fsWeExERAQ8PDwDA9u3bFc9Ats2QJO4R4xzgW/TPvi2tG4McT0ZEVLIjb32Dgky9UKs/vDsCuij7QQsiqnxO3l7o9OVsq/rxtz9CRsxZFRIRERERERFZYyOmGEuXLgUAuLi4IDIy8o7nDx06FN7e3tDpdKhVqxYGDx6MzZs3l3j+qVOnAAABAQEICLDefB24udInLOzmyoeTJ0+W9VsgO2c5muz2Roxn/dpFY8puSY2OrZRcRET2Jn5HNOJ+3CfUdH6eaDX9SZUSEZHSgnp3QaPxI4WaOb8A/4ydBpMxX6VURERERERE/2IjxoLJZMLKlSsBAIMHD4anp+cdrzl48CDMZjO0Wi2uX7+OjRs3YsCAARg6dGjRypfbxcffHCMVEhJS6n1vHb9x40ZZvw2yc5ajyZz9/23ESFotfJo1Eo6nneCKGCIiSyZDPg6/YT2eqO2sKOi83VVIREQVpeV7k+HRqJ5Qyzh+GidmfapSIiIiIiIion+xEWPht99+K2qUjBs3rsTznJ2dMX78eOzatQtZWVnIzMyEXq9HTEwMoqKiAADfffcdJkyYYHVtTk4OAMDV1dXq2O1uHc/Ozr6n74Xsl9VoskBf4bXlPjHZl64hP5P/nhAR3S528WbkXEkSasE9W6DOo51USkREFcXB1QWdl70PyWL/yNMLvkby3iMqpSIiIiIiIrrJQe0AtmbZsmUAgHr16qFHjx4lnhcUFIRFixZZ1cPDw7Fy5Ur4+/tj4cKF+Oqrr/DKK6+gcePGimdduHAhFi5cWPRar9dj27Ztij+HKpdcUIiCjCyhdiUjFQm5SUDezZFlBcHWK7X++vNPOLZtWikZqaqQAVNtSIdTAEiV8kRDvgnb9nOVH1U8U2IaMj/+SSw6OkA/rD9+O5CgTiiyATIgmwFt8fvvGQwG/i5l55yHPoC8NVuLXstmM/54ciK8PvkvJGedismIlMGfU0Rk6/hzioioeGzE3CYtLQ0///wzAGDMmDGQpHt/Y3LmzJn47LPPkJeXh19++UVoxLi73xyHotfrS7pcOO7h4VHs8cmTJ2Py5MlFr/39/dG3b997zky2QX8tARZvHaJF104IcAuA1tsTklaDAp8QbHr3K8BsLjqnZnwmmj3WoHLDkl2TCwsgJ26Hc9uOkBycKuWZ2/bfQN+OwZXyLKredo1Zi8z8QqHWbNJANH+0mUqJyCbIJsCYBgT1ATRaq8Pbtm3j71J2ztyrF34/dx1ph078W0tIhf+uGLRd8LqKyYiUwZ9TRGTr+HOKiKh4HE12m9WrV8NoNEKj0WD06NHlupebmxvCw8MBABcvXhSO1axZEwBw/fr1Uu9x63hwMN+0rE4sx5IBgHOAOJrM0c0FXg1ChVpaNPeJISICgPgd0bi+7bBQc6vjjybjB6iUiIgqi8bREZ2Xvg+ti7NQP7voW44oIyIiIiIi1bARc5ulS5cCAHr16oXQ0NA7nH3vmja9OT4qKSkJycnJxZ5jMplw+vTNN9ZvNXSoejAkpljVLBsxAODbsonwOu3UOZgLC63OIyKqTkzGAhx+c6VVve2sKDi4VM7KLyJSl2fjemgxY5JYlGXsf/YNFOYZ1AlFRERERETVGhsx/y86OhpHjx4FAIwdO7bc98vNzcXJkycB3Nxv5nYRERHQ6W7OqN66davVtQCwZ88eZGff3Hy9T58+5c5D9sOQnGZVc/b3sar5Nhf3HTIb85Fx5qLVeURE1cnpz35FzqVEoVazTyuEPNhGpUREpIZGL0bBr1MroZZ97jJOzPyfSomIiIiIiKg6YyPm/y1btgwAUKNGDQwaNOiO58uyXOrxGTNmIC8vD5IkYcAAcRSKp6cnHnnkEQDAggULUFBQYHX93LlzAQCdOnVCgwbc96M6MSSJK2IkjQZOft5W51muiAGAVI4nI6JqLPdaCk5+LO6ypdE5os2sKJUSEZFaNFotOn7+HjQ6cSXcmY+WI+VAtEqpiIiIiIiouqoSjZj09HSkpKQUfZn/fwNzvV4v1I1GY7HXFxQUYNWqVQCAyMhIODs7F3ve7Xr06IHZs2fj+PHjKLxtHNSpU6cwbtw4zJ8/HwDw1FNPISwszOr6mTNnQqfTITo6GpGRkUX7waSlpWH8+PHYsmULJEkqashQ9WFIFPeIcfLzhkZrvaGwS5C/1UqZtONsxBBR9XXsvbUwGfKFWtMXBsCjbqBKiYhITZ5h9dH8zQlCTTabsf/ZN2Ay5pdwFRERERERkfKqRCOmdevW8Pf3L/q6evUqAODtt98W6mvWrCn2+k2bNiEl5eYqhHHjxt3VM69cuYI33ngDLVu2hIuLC/z8/ODm5obw8PCi1TXDhw/HokWLir2+SZMmWLlyJZycnLBx40bUqlUL3t7e8PPzw2effQaNRoOPPvoI3bt3L+sfB9k5y9FkxY0lAwBJkuDbQmzypR6PveNqLSKiqij54FnE/bhPqLnV9keTCY+olIiIbEHYy2Ph07aZUMuKvYCY9xarlIiIiIiIiKqjKtGIKa9bjZPw8HC0b9/+rq6ZN28enn32WbRu3Rp+fn5F+7k0aNAAUVFR+OOPP7Bq1So4OZW8MfDQoUNx+PBhREVFISQkBHq9HoGBgRg0aBB27dqFiRMnlv+bI7tjSBRHkzkH+JZ4rmUjxpCSDv2NpArJRURkq2SzGUfe+taq3vqtJ+HgUvL/h4mo6tM4OKDjF+9B4+go1GPnf4W0IydVSkVERERERNWNg9oBlHD58uVyXb9p06YyXzNkyBAMGTKkXM8FgGbNmmHlypXlvg9VHYYkcTSZc6Bfief6FLdPzPHTcKvJMTxEVH1c/n4v0o5dFGoBncNQ6+G7+3AFEVVtNZo1Qvhrz+HEzE+LarLJhP3PvoG+/3xn1aQhIiIiIiJSGlfEENkY412OJgOAGo3qQWuxCW1qdGyF5CIiskWFegOi56wTi5KE1u+MhCRJ6oQiIpvT9L/PoobFSuKME2dw+uPl6gQiIiIiIqJqhY0YIhtiNpmsGzGlrIjRODjAO7yhUEs7frpCshER2aLYxZuRdyNdqNWPvB8+zeuqE4iIbJLG0REdv3wPklYr1GNmLUL2hTiVUhERERERUXXBRgyRDclPzYBsNgu10vaIAQDfFuJ4sswLcSjI0SuejYjI1uReT0Xsos1CzcHNGS2mPaFSIiKyZT6tmiLspTFCzWQw4tCL70CWZXVCERERERFRtcBGDJENMSSnWtV0pYwmAwAfizEbMJuRFnNGyVhERDYpevY6mAz5Qq3pxIFwCfRWKRER2bpm01+AW91aQi1hx15cXlP2PSOJiIiIiIjuFhsxRDbEkGjdiCltNBkA+DZvbFXjPjFEVNWlHDmPKxv3CjW3Wn4Ie7afSomIyB44uLqg/aczrOpHp86FMSXd+gIiIiIiIiIFsBFDZEMMScU0Yu4wmszJywOe9esItZRjpxTNRURkS2RZxtEZq6zqrd6MhNbZSYVERGRPgh/oirrDHxFqxpR0HH1tnkqJiIiIiIioqmMjhsiGFNuIucNoMgDwbd1UeJ0Wcxam/ALFchER2ZLrWw8j5eA5oebXvhFqP9JRpUREZG9af/AqnHy8hNqllT8g4c99KiUiIiIiIqKqjI0YIhti2Yhx9PKA1ll3x+v8WomNGLMxHxmnLyiajYjIFpgLTYievd6q3uadEZAkSYVERGSPnP190Pr9aVb1gy+8jcI8gwqJiIiIiIioKmMjhsiGWDZi7jSW7BZfi0YMAKQcPalIJiIiW3JxzU5knY8XanUGdoRv6/tUSkRE9qpe1GMI6CGupMu5EIeTc5aolIiIiIiIiKqqSm/ErF69Gs888wyioqKwZs2ayn48kU0z3mMjxjXQD641A4Ua94khoqqmUG/AifnfCzXJQYsWrw5RKRER2TNJktDh0xnQ6MS9pWIXfI2Mk2dVSkVERERERFWR4o2Yb7/9Fp6enhg1apTVsVGjRiEqKgpLly7F6tWrMXLkSIwePVrpCER2615XxACAn+U+MdGxkE0mRXIREdmC059vhSEpU6g1GNULHvWCVEpERPbOo2FdNHtjvFCTCwtx6MWZkGVZpVRERERERFTVKN6I+eWXX5Cbm4tBgwYJ9b/++gvffvstZFlGly5d0Lt3bwA3GzebNm1SOgaRXSpXI8ZiPFlBjh6ZF64okouISG2GlCzELv5FqDm4OaPZy4+plIiIqoqwl8fCq2kDoZa85zAuffuTSomIiIiIiKiqUbwRc+zYMQBARESEUF+xYgUA4Nlnn8Xff/+N3377DbNmzYIsy1i6dKnSMYjsjizLVo0YXRkaMcXtE5N6lOPJiKhqOPnRjyjMETfQbjL+YTj7eamUiIiqCq2TE9oveseqfuy1eTCmZaiQiIiIiIiIqhrFGzHJycnQ6XTw8/MT6tu3b4ckSZg0aVJRbfz4m2MADh06pHQMIrtTkJUDszFfqJVlRYx7nZrQ+dQQailsxBBRFZB9ORHnV+4Qas4BXgj7z0MqJSKiqsa/SxvUHyOu6Dcmp+H4Wx+plIiIiIiIiKoSxRsx2dnZ0Ol0Qu3q1au4fv06goOD0aRJk6J6jRo14OXlheTkZKVjENkdo8VqGABwDrz7RowkSVbjyVKOneJ8cyKye8fnfgdzgbjnVfNXBsHB1VmlRERUFbV89xU4eYur7M5/tR6ph06olIiIiIiIiKoKxRsx3t7eyMrKQnZ2dlHtjz/+AAB07drV6nyz2QwXFxelYxDZHcuxZADg7H/3jRgA8GstNmKMaRnIiYsvVy4iIjWlHruAuJ/2CTWP+4JQ/8nuKiUioqrK2d8HLd+dLBZlGYdefAdmk6n4i4iIiIiIiO6C4o2Yli1bAkDRvi9msxlffvklJElCz549hXPT0tKQnZ2N4OBgpWMQ2Z1iGzFlGE0GAL6ti9kn5hjHkxGR/Yqevd6q1vK1YdA4OqiQhoiquvvGPQHf9i2EWtqRk7jw5TqVEhERERERUVWgeCNmzJgxkGUZU6ZMQf/+/dGhQwfs3bsXbm5uGDp0qHDu33//DQAICwtTOgaR3clLsB7R5xzkV8yZJfO6LxQObq5CLYWNGCKyU4l7TiHx75NCza9dQ9Tq306lRERU1UkaDdr97y1IGvGvSdFvfYS8xBSVUhERERERkb1TvBEzfPhwjBo1CiaTCVu3bsWRI0eg0+mwePFi+Pj4COeuXbu22JUyRNWRweIv9w5urnB0dyvTPSStFr6tmgi1lKNsxBCR/ZFlGcff/86q3vL1YZAkSYVERFRd+LQOR4PnnhRqBZnZOPb6fJUSERERERGRvVO8EQMAy5cvx65du/D+++9jyZIlOHnyJEaOHCmcU1BQAA8PD4waNQoDBgyoiBhEdsVyRUxZV8Pc4tdKHE+mj0+Enp/gJCI7c+OPaKQcPCfUgno0R0BnrqIloorXYsZEOAeKv4td/vYnJP19UKVERERERERkzypswHpERAQiIiJKPO7o6IhtNvZ1AAAgAElEQVQvvviioh5PZHcMCWKzxCXI/57u49c63KqWeuwUXPvef0/3IyKqbLLZjONzrVfDtJg2RIU0RFQdOdXwROv3/4t/xvxXqB+aOBP9DmyExtFRpWRERERERGSPKmRFDBGVneVoMstPYd4t7yb3QaNzEmrcJ4aI7Mm1Xw8hPeaKUKvVry18W9VXKRERVUehkQMQ0L2DUMs8dR5n/veNSomIiIiIiMheVWgj5scff8T48eMxYMAA9O7dWziWm5uLvXv34p9//qnICER2w3I02b2uiNE4OsKnWSOhlspGDBHZCbPJjOMfbBCLkoTm055QJxARVVuSJKHdx29CchCHCMS8twh5N5JUSkVERERERPaoQhoxly5dQuvWrTF48GB8/vnn+PXXX/HXX38J5+h0OowcORIRERFsxlC1J5vNMCSmCrV73SMGsN4nJutCHIwZWfd8PyKiynJl415knYsXaqGPdUaNsNoqJSKi6syrSQOEvTRGqBXm6HHsjQXqBCIiIiIiIrukeCMmKysLffr0QXR0NIKCgjB27Fi4ublZnefg4IBnn30Wsixj48aNSscgsivG1AzIJpNQu9fRZEDx+8SkHOWqGCKybeaCQsQsEH8nkLQaNJ8ySKVERERA+Gv/gUtIoFC7vOpnJP9zVKVERERERERkbxRvxHz00Ue4dOkS2rdvj5MnT+Krr76Cu7t7sec++uijAIA9e/YoHYPIrljuDwMALuVoxPg0b2w1RiPlSMw934+IqDJcXLsLOVfEcT/1hnWDR/0glRIREQGO7m5oNWeqVf3wS7NgtvggDRERERERUXEUb8T88MMPkCQJH3/8MWrUqFHquWFhYXB0dMS5c+eUjkFkV/JuJFvVnIPvbY8YAHBwcYZPeEOhlnz4xD3fj4ioopkM+Tj50Y9CTePkgGYvP65SIiKif4UO7Q//bu2EWvqxWFxcuqGEK4iIiIiIiP6leCPmwoULcHR0RIcOHe54riRJ8PT0RGZmptIxiOyKIdG6EVOeFTEA4NemmfA66/wV7hNDRDbr3Mo/oI9PE2oNonrBrVb5fhYSESlBkiS0XfgGJI3416fotz+CMS1DpVRERERERGQvFG/EmEwmODo6QqO5861lWUZOTk6xe8gQVSd5CRajySQJOn+fct3Tv20zqxrHkxGRLSrINeDU/34WalpnJzSdOFClRERE1rxbhKHBs5FCLT81AydmfKJSIiIiIiIisheKN2Jq1aoFvV6PxMTEO567f/9+GI1G1K9fX+kYRHbFco8Y5wBfaCz2eCkrnxZhVvvEJB9mI4aIbM+55dthTBFX7DV6+kG4BJQ+4pSIqLI1f/tFOPmKP5vOf7kO6cdPq5SIiIiIiIjsgeKNmF69egEAvvrqq1LPM5vNmD59OiRJQr9+/ZSOQWRX8hLE0WTO5RxLBgAOzjr4NGsk1FLYiCEiG1OQa8DpxZuFmoO7M5o8/7BKiYiISqbzqYGW77wk1GSzGYdffheyLKuUioiIiIiIbJ3ijZhXXnkFDg4OmDNnDjZu3FjsOefPn8fAgQPxxx9/wMXFBRMmTFA6BpFdsVoRo0AjBrAeT5Z1MQ4GzjEnIhtybvl2GNOyhVrjZ/pB5+OhUiIiotLVH/cEvFs3FWrJuw/jyvpfVUpERERERES2TvFGTIMGDbB48WLk5eVhyJAhqF+/PtLT0wEADz74IMLCwtC4cWNs2bIFGo0GX3/9NYKDg5WOQWRXDBZ7xLgEKdWIaW5VSz16SpF7ExGVV6HeejWMo4cLGj/DlbJEZLs0Wi3afjjdqn7s1Q9QkJOrQiIiIiIiIrJ1ijdiAOCpp57Cpk2bULduXVy+fBn5+fmQZRnbt2/H2bNnIcsy6tSpg02bNmHYsGEVEYHIrliNJgvyV+S+Ps0aQeNouU/MCUXuTURUXsWthmn0dF/ovN1VSkREdHf8O7dG3REDhVpefBJOzv1cpURERERERGTLyrcbeCn69++Pfv36YefOndi7dy9u3LgBk8mEwMBAdOnSBb169YJDOTcjJ6oKCvMMKMgU34h0UWg0mdZZB5/mjZFy5GRRLZn7xBCRDSjUGxC7yHpvGK6GISJ70eq9V3Dt5x0ozP53FcyZj5bjvtGD4NGwrnrBiIiIiIjI5lRoJ0Sj0aBnz57o2bNnRT6GyK4ZElOtas4KjSYDAL82zYRGTPalqzCkZsDZt4ZizyAiKqti94bhahgisiMuwQFo9vp4HHttXlHNXFCAI1PmoPtPXBlDRERERET/Unw0WWJiotK3JKrSDInJVjUXhUaTAYB/O+t9YlKOcFUMEamnUG9A7GJxU2sHd2c0fvYhlRIREd2bRhNGwqNRPaEWv3UXrm/+U6VERERERERkixRvxNSuXRsPPfQQVq1aBb1er/Ttiaocy/1hAMBZodFkAOAT3ggaJ0ehxvFkRKSmcyt2wJiaJdS4GoaI7JHWyQltF75hVT/63/dhys9XIREREREREdkixRsxhYWF+O233zBq1CgEBgZi5MiR2LJlC8xms9KPIqoSDAkpVjUlV8RodU7wbR4m1LgihojUUuLeMFwNQ0R2KviBrqg1sLdQyz5/BWcXrVIpERERERER2RrFGzE7d+7E008/jRo1aiA3NxerV6/GgAEDULNmTUyaNAkHDhxQ9Hl6vR5btmzBu+++i0GDBiE0NBSSJEGSJMyfP7/Ua3v06FF0bklfAwYMuOPz3333XbRs2RLu7u7w8vJCx44d8b///Q8mk+mO+WNiYjB69GjUrl0bOp0OwcHBeOKJJ7Bnz54y/TmQ/TIkio0YrYszHDzcFH2GX9tmwuvsy9eQl5Km6DOIiO5GsathnuJqGCKyb63fn2a1Avnk7MUwJFnvBUhERERERNWP4o2Ybt264fPPP0dCQgJ+/PFHDB48GDqdDklJSfj000/RuXNnNG7cGLNmzcKFCxfK/bwDBw6gf//+ePPNN/HDDz8gLi6uzPdwc3NDYGBgsV/e3t4lXpeYmIg2bdrgzTffxPHjxyHLMoxGIw4cOICJEyeiZ8+eyMvLK/H69evXo23btli5ciWuXbsGFxcXJCYm4vvvv8f999+PTz75pMzfC9mfvBviaDKXIH9IkqToM/wtGjEAkHLkpKLPICK6k5JXw/RTKRERkTLc69dG44mjhVpBVg6Oz+Dv80REREREVAGNmFscHR0xcOBAfPfdd0hMTMTSpUvRs2dPSJKEc+fOYcaMGWjUqBE6d+6MxYsXl+tZ3t7e6N27N6ZOnYo1a9YgKCioTNdPmTIFCQkJxX598803JV43dOhQnDlzBsHBwfj999+Rm5sLvV6PtWvXwsPDA3///TcmTJhQ7LWxsbEYNWoU8vPz8dhjj+Hq1avIyMhAcnIynnvuOZjNZrz88svYuXNnmb4Xsj+WK2Kcg5TbH+YW7/BG0OichFry4ROKP4eIqDTnVv5htRqm0bgHofPxUCkREZFywl/9j9XvcReXbUD68dMqJSIiIiIiIltRYY2Y23l4eGDMmDHYvn07rl69innz5qFVq1aQZRn79+/Hiy++eM/37tatG9LS0rB9+3Z88MEHiIyMhE6nUzB98TZv3oxdu3YBAL7//nv06dMHAKDRaDBs2DB8/vnnAIDly5fj1KlTVte/9dZbMBqNaN68OdavX49atWoBAHx9fbFkyRL07dsXZrMZ06ZNq/DvhdSVZ9mICVS+EaN1coRvC4t9Yg5xnxgiqjw3V8P8ItQc3JwR9hz3hiGiqsHRww0tZ74s1GSzGUemzIEsyyqlIiIiIiIiW1ApjZjbBQcH46WXXsI777yDtm3blvt+Wq1WgVRld2ulTM+ePdG5c2er45GRkahXrx7MZjNWr14tHMvKysLPP/8M4OZqHEdHR6vrX3vtNQDA/v37cf78eaXjkw2xXBHjEuRfIc/xbyOOJ8u5Gg99YnIJZxMRKev8yj9gTLFYDfMUV8MQUdVSL+ox+LQJF2pJOw/g2o+/q5SIiIiIiIhsQaU2Yv755x+88MILCA4OxqOPPoojR44AAAICAiozhiL++OMPAMBDDxX/SV5JktCv382Z99u3bxeO7d69G/n5+QBQdI6liIgIeHh4FHs9VR2yLMOQUPGjyQAgoENLq1ryweMV8iwiotuZDPk4veRXocbVMERUFUkaDdrMf82qfnTaBzAZjCokIiIiIiIiW1DhjZgzZ87gzTffxH333YeIiAgsWbIEKSkpcHFxQWRkJDZv3oxr165VdIxSrVq1CqGhoXBycoKPjw+6du2KDz74AFlZWcWen5KSguTkmysJmjWz3gT9llvHLEeT3XodEBBQYhNKq9UiLOzmKKmTJ7mpelWVn5YBc0GBUHOpgNFkAFCjSQM4uLkKtaQDbMQQUcW7uG4X8hIzhFrDsX24GoaIqiT/rm1RZ4jYaM69ch2nP1mhUiIiIiIiIlJbhTRiEhIS8OGHH6Jdu3Zo2rQpZs+ejUuXLkGj0eCBBx7AypUrkZiYiFWrVuGhhx5SbbzYLefPn0dCQgLc3NyQkZGBvXv3Ytq0aWjevDmio6Otzo+Pjy/655CQkBLve+tYdnY2cnJyrK4v7drbj9+4cePuvxmyK5ZjyYCK2SMGADQOWvi3FRuHSQePc2Y5EVUoc0EhYj8V94bROjtxNQwRVWmtZk+B1lnct/LU3M+RdyNJpURERERERKQmB6Vv+MADD+Cvv/6C2WwueoO3bdu2GDlyJJ588kmbGkPWo0cPjBs3Dg8++CACAwMhSRLS0tKwZs0avP7664iLi8NDDz2EEydOwNfXt+i625sqrq6uxd3a6lh2djbc3d2F60u79vbj2dnZxR5fuHAhFi5cWPRar9dj27Ztpd6TbEvBsTNWtWOXLyBmW75VXTbmA3nWjZuyMDSsCez697UxNR079u6Btk5Que5L9koGTLUhHU4BIFXKEw35Jmzbz+ZydWLccRC518SfXQ59OmDnBT1wQa9SKqq+ZEA2A9rix74aDAb+LkWKcXy0O0zrfit6XZirx69PTYX7pOEqpiJ7x59TRGTr+HOKiKh4ijdiduzYAQCoV68eRowYgREjRqBx48ZKP0YRM2bMsKr5+PjghRdeQKdOndC5c2fcuHEDCxYswOzZsys/4B1MnjwZkydPLnrt7++Pvn37qpiIyupSigH7LGo9H3sEriGBQk02maD/6xC03p6QtPe+kC3rAR22f/2jUKt7NR0Nukbc8z3JfsmFBZATt8O5bUdIDk6V8sxt+2+gb8fgSnkWqc9sMuPXV3YJNY2jFv3eGQLXmr4lXEVUgWQTYEwDgvoAGusV2du2bePvUqSYwohu+GV3NPKuJxbV8nccQLtZU+HbtuTxxkSl4c8pIrJ1/DlFRFQ8xUeTPf/889i9ezcuXLiAmTNn2mwT5k7atm2LyMhIAMCmTZuEY7dWtgA3V6GU5PZjHh7/zsG/dX1p195+/PZrqWqxHE8haTRwDqy4Nyc96tWCs5+3UEs6YD1+j4hICVd/OYDsCwlCrd6w+9mEIaJqwcHNFa3ee8WqfuSV2RwNS0RERERUzSjeiFm0aBG6dOmi9G1V0bFjRwDAxYsXhXrNmjWL/vn69eslXn/rmIeHh9C8uXV9adfefjw4mJ8er6ry4pOF186BvtA4KL5QrYgkSQho31KopRw9CXNhYYU9k4iqJ9lsxsmPfxJqklaDphMeUSkREVHlC40cAN+OFr97/XMUV9b/qlIiIiIiIiJSg+KNmOrAz88P/v7+AICYmJgSz7t1rGnTpkL91uukpCQkJydbXQcAJpMJp0+fBgCEh4eXOzPZJssVMS7BFb+Hkn/7FsLrwtw8pJ86X+HPJaLq5frvR5EZe1WohT7eBe6htrNXHBFRRZMkCW0XvG5Vj359Pgr1eSokIiIiIiIiNZTro/e7dt2c++7q6op27doJtbK6//77yxOlQuzfvx/Azf1uLPXu3Rtr167F1q1bMXXqVKvjsiwXbU7Wp08f4VhERAR0Oh2MRiO2bt2KqKgoq+v37NmD7OzsYq+nqsMWGjHAzfFkvi3CKvzZRFQ9yLKMkx+Jq2EgSWj6IlfDEFH149u+BeqOGIjLq34uqumvJSB24VI0n/6CismIiIiIiKiylKsR06NHD0iShLCwMJw8eVKolYUkSSis5NFIsiyXmvPo0aNYu3YtAOCRR6zfOBo5ciTWrl2LP//8E/v37y8aY3bLd999h4sXL0Kj0WD48OHCMU9PTzzyyCPYsGEDFixYgMjISDg6OgrnzJ07FwDQqVMnNGjQ4J6+R7J9efGV34hxDfSDR91ayL58raiWfPA4mjw9rMKfTUTVQ8KuGKQdE8d61n64PbwahaiUiIhIXS1nTcbVH36H6bZVMLHzv0L90YPgVptjiImIiIiIqrpyjyaTZRlms9mqVpYvy+vLKj09HSkpKUVft+6n1+uFutFoLLpm7ty5GDt2LLZt24bMzEzhXkuWLEGvXr1QUFCAoKAgTJkyxeqZDz/8MO6//37IsozBgwdjx44dAACz2YzvvvsOzzzzDABgzJgxVqPJAGDmzJnQ6XSIjo5GZGRk0X4waWlpGD9+PLZs2QJJkooaMlT1yLJsvSKmpn+lPNtyVUzqiTMcj0FEirFaDQMgfNKjKiQhIrINriGBaPrfZ4SaKc+A6OkLVUpERERERESVqVyNGLPZDLPZjNjYWKtaWb/Ko3Xr1vD39y/6unr15kz6t99+W6ivWbOm6Bqj0Yjly5ejX79+qFGjBry8vODj4wNfX188//zzyMjIQP369bFt2zb4+voW+9z169ejcePGuH79Ovr06QM3Nze4ublh6NChyMrKQrdu3fDpp58We22TJk2wcuVKODk5YePGjahVqxa8vb3h5+eHzz77DBqNBh999BG6d+9erj8bsl35aRkw5xcItcpYEQMAARaNGLmwECnHTlXKs4moakvadxrJ+04LtZp9WsG7WahKiYiIbEPYS2PhFlpTqF1Z+wtS9h1VKREREREREVWWcq+IsVdDhgzB9OnT0atXL4SGhsJsNiMnJwcBAQHo06cPFi1ahOPHj6NFC+v9NG4JDAzEkSNHMGvWLDRv3hySJMHR0RHt27fHJ598gj///BMuLi4lXj906FAcPnwYUVFRCAkJgV6vR2BgIAYNGoRdu3Zh4sSJFfGtk43QW4wlAyqvEePXthmgEf/zTz54vFKeTURV28mPuRqGiKg4Di7OaDXbeqX94VfmQC7nB9OIiIiIiMi2lWuPmOLExcVBq9UiJOTu5sDHx8ejsLAQderUuednXr58uczXhIeHY9asWff8zFtcXV0xffp0TJ8+/Z6ub9asGVauXFnuHGR/LPeHAQCXmpXTiHHycId3k/uQfvJcUS3pQHSlPJuIqq7UYxeR8NcJoRYY0RR+7RqqlIiIyLbUHtwP/p+tQvLuw0W1tEMncHnNJtQbwaY1EREREVFVpfiKmLp166JDhw53fX7Xrl1Rv359pWMQ2TzL/WGAylsRAwAB7VsKrzPPXYYhLaPSnk9EVc+p4lbDvPSYCkmIiGyTJEloM/81QJKEevT0hSjM1auUioiIiIiIKlqFjCaTZblCzyeqCiwbMZKDA3R+3pX2/IAOLa1qKYdjKu35RFS1ZJy+imtbDws1v/YNEdCliUqJiIhsk0/rcNQf/bhQy4tPwqn5X6mUiIiIiIiIKprqe8To9Xo4OCg+IY3I5lmOJnMJ9oekqbz/JH2aN4ZG5yTUEvcfq7TnE1HVcuqTn61q4ZMehWTxqW8iIgJavPMSHNxdhdrphUuRGxevUiIiIiIiIqpIqjZizp8/j5SUFPj7+6sZg0gVeTeShdeVtT/MLVqdE/xaiZ9UT9p3lCvUiKjMsi8lIO6nfULNu1kogntZr7wjIiLAJcgf4a/+R6iZDEZET1+oUiIiIiIiIqpI5V6K8tNPP+Gnn8SZ8JmZmRg3blyJ18iyjIyMDOzevRsAEBERUd4YRHbHcjRZZe4Pc0tAx9ZI2h9d9DovKRXZl67Bs37tSs9CRPYrdtFmyGaxicvVMEREpWv84iic/3Idcq9cL6pdWbcZDZ8fAf/OrVVMRkRERERESit3I+bYsWNYvnw5JEkq+iR9Xl4eli9fflfX+/r64u233y5vDCK7YwuNmMDOrRHzyXKhlrjvKBsxRHTX9AnpuPTd30LNs2FN1OrfTqVERET2QeusQ6u5U7HnyZeE+tGpc/HArjWVOrKWiIiIiIgqVrkbMa1atcLo0aOLXq9YsQIuLi4YOnRoiddoNBp4enqiWbNmePzxx+Hj41PeGER2xWwywZCQItQqezQZAHjWrwPnAF8YklKLaon7jqLh8IGVnoWI7NOZL7fCnF8o1JpMGMA3EImI7kLtxx+Ef0RbJO8+XFRLPXgcl9dsQr0Rj6qYjIiIiIiIlFTuRsyjjz6KRx/99y8JK1asgJeXF5YtW1beWxNVWcbkNMgmk1BTY0WMJEkI7NgKVzbtKKqlHD0Jk8EIrbOu0vMQkX3Jz8jF+RU7hJprTV/UfbyLSomIiOyLJEloM/81bOs8BLhtn77o6QtR+7EH4ODmqmI6IiIiIiJSiuIfV/3zzz/x/fffK31boirFciwZALgE+6uQBAjsJM4gNxvzkXLslCpZiMi+nFuxHYW5BqEW9nx/aBzL/TkPIqJqw6d1OOqPflyo5cUnIXbB1yolIiIiIiIipSneiOnevTs6d+6s9G2JqpS8eOtGjKsKo8kAwL99C8BiQ+3EfUdVyUJE9qMwLx9nvtwm1Jy83XHf8O4qJSIisl8tZkyCg7u4+iV2wdfIjYtXKRERERERESlJ8UbM2bNnMW7cOMyZM+eO586aNQvjxo3DhQsXlI5BZNPybiRb1dQYTQYAuhqe8G7aQKgl7TumShYish+X1u2EMTVLqDV+ui8cXJ1VSkREZL9cggPQdNpzQs1kMCL6zQ9VSkREREREREpSvBGzcuVKrFixAt7e3nc819nZGStWrMA333yjdAwim2Y5mkzrrINjDU+V0liPJ8u6GAd9onWziIgIAMyFJsQu/lWoObjq0HBMH5USERHZv7CJo+EWWlOoXVn7C1K4UpmIiIiIyO4p3ojZtu3mmJKBAwfe8dzhw4dDlmVs3bpV6RhENs1yNJlLcAAki/FglcmyEQNwVQwRlSzu5/3IvSo2a+8b2RM6Hw+VEhER2T+tsw6t5ky1qh+ZMhey2axCIiIiIiIiUorijZi4uDi4u7ujZs2adzw3JCQE7u7uiIuLUzoGkU2zXBHjotL+MLd4hzeCo8Vccu4TQ0TFkWUZpz7dJNQ0jlqEPfeQSomIiKqO2oP6wj+irVBLPXgcl9f+olIiIiIiIiJSguKNmMzMTGi12rs+38HBAWlpaUrHILJpVo2YYH+VktykcdDCv0NLoZZ08Dhkk0mlRERkq278EY3M2KtCLXRwV7jW9FUpERFR1SFJEtrMew2wWCkdPX0hCnP1KqUiIiIiIqLyUrwR4+/vj8zMTCQn33l/ieTkZGRkZMDHx0fpGEQ2Le+G+N+HS7C6K2IA6/FkBVk5SD91XqU0RGSrTv1PXA0DSUKT5x9WJwwRURXk0yYc9UY9LtTyricidsHXKiUiIiIiIqLyUrwR07FjRwDAl19+ecdzv/jiCwBA+/btlY5BZLPMBQUwJKUKNVtsxAAcT0ZEouQDZ5G8/4xQq9WvLbwahaiUiIioamr5ziQ4uIljY2MXfI3cuHiVEhERERERUXko3ogZNWoUZFnGO++8g3Xr1pV43rp16zBz5kxIkoQxY8YoHYPIZuUlpACyLNTU3iMGAFyD/OFRt5ZQYyOGiG5nuTcMADSZMECFJEREVZtLcACaTntWqJkMRkS/+aFKiYiIiIiIqDwUb8QMHDgQAwYMQEFBAYYPH46IiAjMmTMHq1evxurVqzFnzhx07doVw4cPR0FBAfr374/HH3/8zjcmqiIs94cBbGNFDAAEdGolvE47eQ75WTkqpSEiW5IRexXxv4vN2YCuTeHXpoFKiYiIqrawSWPgFlpTqF1Z+wtS+EEZIiIiIiK741ARN12zZg1GjhyJn376CXv37sU///wjHJf/fzXAoEGDsGLFioqIQGSz8uITrWq20ogJ7NQaF9b+8m/BbEbSgWjU6tNVvVBEZBNiF/1iVWs64REVkhARVQ9aZx1azZmKPcNfFupHps7FAzvXQNIo/pk6IiIiIiKqIBXy27ubmxt++OEHbN26FZGRkahTpw50Oh10Oh1CQ0MxfPhw/Pbbb9iwYQPc3NwqIgKRzdJfs27EuNYKVCGJNb82zaBxchRqCXsPq5SGiGxFztVkXPlR/FCFd7NQBHVvplIiIqLqofagvvDv2laopR44jstrrZvjRERERERkuypkRcwtDz74IB588MGKfASR3dFfTxBeO3l7WW3GqhYHZx382jRD0m0jLxL3HoFsNvNTl0TV2Oklv0I2mYVa0xcfgSRJKiUiIqoeJElCm/mvYVuXIcIeg9HTF6L2o31s5ndIIiIiIiIqHd9ZJapkedfFFTEuIbaxGuaWYItPXRrTMpBx+qJKaYhIbYaUTFxc/ZdQc68bgFoPd1AlDxFRdePTJhz1oh4TannXExG7cKlKiYiIiIiIqKwqtBFjMplw4MABbNiwAStXrqzIRxHZDcsVMa421ogJtGjEABxPRlSdnf36N5gMBUKtyfgB0Gj5WQ4iosrScuZLVqtfYhd8jdyrN1RKREREREREZVFh76IsXLgQQUFB6Ny5M4YNG4axY8cKxzMyMtC8eXOEhYUhISGhhLsQVT2We8S4hgSplKR47rWC4R4aItQS9hxSKQ0RqakgJw9nl/0u1JwDvFBvSIRKiYiIqieX4AA0nfasUDPlGRD95ocqJSIiIiIiorKokEbMU089halTpyI1NRVOTk7FzpCvUaMGOnbsiHPnzmH9+vUVEYPI5shmM/LiLRoxtWxrRRAboUkAACAASURBVAwABHURV8WknzoPQ1qGSmmISC3nv/0TBZl6odb42YegdXZSKRERUfXVeOJouIXWFGpX1mxCyv5jKiUiIiIiIqK7pXgj5scff8SyZcvg4eGBtWvXIicnB/7+/sWeO2LECMiyjN9//73Y40RVjTElHeZ8ccSPi42tiAGAIMvxZLKMxH+OqhOGiFRhMhbgzOdbhJqjpysajuqlUiIiourNwcUZrWZPsaofmTIHstmsQiIiIiIiIrpbijdivvjiC0iShLlz52Lo0KHQarUlntuhQwdIkoSYmBilYxDZJP016zF8tjaaDAD8WjeFg6uzUON4MqLq5fL3e5CXkC7UGo7pA0cP1xKuICKiilZ7cD/4W3xgJvXAcVxZt1mlREREREREdDcUb8QcOnTzzdqoqKg7nuvm5gZPT08kJibe8VyiqqDYRowNjibTODoioEMroZa07yjMhSaVEhFRZTKbzIhd/ItQ0zo7otHTfVVKREREACBJEtrMfw2wGP187I0FKMzVl3AVERERERGpTfFGTGZmJjw9PeHm5nZX58uyrHQEIpulv24fK2IAINBin5iCHD3Sjp9WKQ0RVabrWw4h+4L486p+ZHe4+HuplIiIiG7xaROOelGPCbW864mI/XCZSomIiIiIiOhOFG/E+Pj4ICsrCwaD4Y7nxsfHIysrC4GBtrcigKgi6K+Lq78cPNzg6OmuUprSWe0TAyBh72EVkhBRZZJlGac+3STUJK0GYc/3VykRERFZavHOS3BwE0dFxs7/CrlXb6iUiIiIiIiISqN4I6Zdu3YAgB07dtzx3M8//xwA0LVrV6VjENmkPIsVMba6GgYAXPx94NW4vlDjPjFEVV/i7pNIi74k1OoM7AT3OgEqJSIiIkuuNQPQ9L/PCDVTngHRb36oUiIiIiIiIiqN4o2YMWPGQJZlvP7660hPTy/xvHXr1mHOnDmQJAlPPfWU0jGIbJLlihjXENteDRZkMZ4s60Ic9AnJKqUhospw6tNfrGpNJgxQIQkREZWm8aQxcAutKdSurNmElP3HVEpEREREREQlUbwRM3jwYDz88MM4ceIE2rVrh5kzZxaNKVu9ejXmzp2LiIgIDB8+HIWFhXjyySfRs2dPpWMQ2ST9NXFFjEst210RA5QwnmwPx5MRVVWpxy4icVeMUKvZuyW8m9ZRKREREZXEwcUZrWZPsaofmTKH+3ASEREREdkYxRsxwM3VLkOGDMGlS5fwzjvvICsrCwAQFRWFN954A3v37oUsyxg2bBi+/vrriohAZHNkWUaena2I8QlvCCcvD6HG8WREVVesxd4wANBkwiMqJCEiortRe3A/+HVpI9RSDxzHlXWbVUpERERERETFqZBGjKurK9atW4c///wTI0aMQP369eHi4gInJyfUrl0bkZGR+O2337BmzRrodLqKiEBkc/LTMmAyGIWaLe8RAwCSVovAzuJf7pMPHrf6PojI/mWdj8fVX8VGq1/7hvDv2FilREREdCeSJKHN/Nes6tFvLEBhrl6FREREREREVByH8lwcFxcHrVaLkJCQYo93794d3bt3L88jiKoMy/1hANtfEQMAQV3a4OrWnUWvTcZ8JB8+gaCu7VRMRURKi/1sM2AxyqbphEcgSZJKiYiI6G74tm2GelGP4dI3PxbV9NcSEPvhMjSf/oKKyYiIiIiI6JZyrYipW7cuOnToINTGjRuHyZMnlysUUVVkuT8MYPt7xABAYOc2kLTij4obuw6qlIaIKoL+Rhouf7dbqHk1roWafVqplIiIiMqixcyX4eDmKtRi539V7O+fRERERERU+co9msxyI8jly5dj7dq15b3tXdPr9diyZQveffddDBo0CKGhoZAkCZIkYf78+SVeJ8sydu/ejVdffRXdunWDn58fHB0d4ePjg65du2LevHnIzs4u8frLly8XPae0rw0bNpSaPyYmBqNHj0bt2rWh0+kQHByMJ554Anv27LnnPxOyTZb7wwD2sSLGycsDvq2aCrUbfx+AbDarlIiIlHbmi60wF5iEWpMXBkDSVMgEUyIiUphrzQA0/e8zQs2UZ0D0mwtVSkRERERERLcr12gyZ2dnZGZmKpXlnhw4cAD9+/cv83WzZ8/G9OnTi15rNBp4enoiIyMDe/fuxd69e7F48WJs2bIFYWFhpd7Lz88PWq222GPOzs4lXrd+/XpERUUhPz8fAODl5YXExER8//33+OGHH/Dhhx9i4sSJZf7eyDbpr4ufSNS6usDJ20ulNGUT3K0DUg7HFL02pKQj/fQF+DRtqGIqIlJCfkYuzn/zh1BzDfFF6GOdVEpERET3ovGkMTj/9Xro424U1S6v3oSGz4+AX4eWKiYjIiIiIqJyfdT1vvvug8FgwCeffAK9/v/Yu+/oqKqFC+D7Zia9h/QEAqElAQTpkRYEBQQUERGlPcEGVooi4hNBigWwIupDQYqoCEqT3hGlKTWhk0IKpDPJpM3M/f7gY+RmEgLkJmcy2b+1Zi1nzy07Pl8IOfecI24zSG9vb/To0QOvv/46VqxYgcDAipd7KikpgaenJ1588UXs3r0ber0e2dnZ0Ol0+O6771CnTh3Ex8ejb9++KCwsvOW1Dh06hLS0tDJf/fr1K/OcuLg4jBgxAsXFxRgwYACSkpKQk5OD9PR0PP/88zCZTBg3bhx2795d5vlU85ReGsIlJKDG7L0Q1LWdRZa656CAJkSktrOLtsKQr/xzLnJMX9jZV+pZDSIiqmZaZye0mjXRIv974myLVQyIiIiIiKh6VWog5qmnnoIsyxg3bhzc3d3Ns0KuXLkCjUZz2y+t9u5/2dOlSxdkZWVh27Zt+PDDDzFkyBA4OjpWeN6AAQMQHx+PL774Al27djWf4+rqiqeffhrr1q0DAFy8eBErV668637leeedd1BUVIQWLVrg559/RmhoKACgTp06+Oqrr9CrVy+YTCZMmjRJ9XuTGJYDMda/P8wNbqFBcG9QV5GlcZ8YohrPoC/C2W+3KDJHH3eEP9lNUCMiIqqMeoP6wPe+1oos88AxJPy0QVAjIiIiIiICKjkQ8/rrr+PZZ5+FRqOBLMvmJ61u/POdvO5WeUuCVaRVq1bw8vIq9/Po6GhERV3fF+Pw4cN3dY/yXLt2DWvXrgUATJw4Efb29hbHTJ48GQBw4MABnD9/XtX7kxj6UnvEOIda//4wNwvq1l7xPvd8PPLL2PeGiGqOiz/tQVHmNUXWZPSD0LpU/EADERFZH0mS0HrOZIv82JS5MOgLBDQiIiIiIiKgknvEaLVafP3115gzZw5Onz4NvV6P7t27w8fHB6tWrVKrozA39ncxGo0VHHln9u3bZ94Xpnfv3mUe07lzZ7i7u0On02Hbtm1o1KiRqh2oesmyjIJSgxY1aUYMAAR3aY+zi5X/v07ddwiNnih7+T0ism6mEgNOf6l8Qlrr4ojGTz8gqBEREamhTpvmaDB8AC4t/c2c6S+n4fTH36H5lBcFNiMiIiIiqr1UWQDe3d0d7dr9u4eEg4MDunWr2cuaZGRk4OTJ65uTt2jR4pbHDh48GOfOnYNer4efnx86dOiAUaNGoW/fvmUeHxsbCwDw9/eHv79/mcdoNBpERETg0KFDOHXqVCW+ErIGJbk6GPKV+yi5hNSsGTHezRrD0ccTRVm55ix1z0EOxBDVUIlrDyD/coYiazisOxy93QQ1IiIitdwzfRwSV22G8aZZMLFzvkX4yMfgElqzHgYiIiIiIrIFlVqarCyLFi3CJ598ovZlq927776L4uJieHh44PHHH7/lsYcOHYLJZIJGo0FycjJWr16Nfv36YfDgweaZLzdLSUkBAISEhNzyujc+T01NvcuvgqyFPjnNIqtpM2IkOzsEdm6nyDL+PoViXZ6gRkR0t2RZRuz89YrMzl6DiOf7CGpERERqcgn2R9Qbzyoyo74Ax/47T1AjIiIiIqLaTZUZMTcbOXKk2pesdr/++iu+/PJLAMDMmTPh4+NjcYyTkxPGjh2LIUOGoFWrVnB3dwcAnDp1Ch988AGWLl2KlStXwsvLC998843i3Ly867+4dnFxuWWPG5/rdLoyP583bx7mzfv3L1N6vR6bN2++za+SqlPxkViL7GjiBZzcbDlQVx65qBgoyKj4wCpUHFUXWPvve9loxM51G+HQ5V5xpagSZMBYF9KRDABStdyxsNiIzQc4uCxa8eE45MUlKTJt19bYm1QMJPF/H7JlMiCbAM22Mj8tLCzkz1JkM+RmobDz84YpPducxf+wDln3NoS2aX1xxahS+H2KiKwdv08REZVN9YGYmu7gwYMYMWIEZFnGoEGD8NJLL5V5XGBgIObPn2+RN2vWDEuWLIGfnx/mzZuHhQsXYsKECWjatKnqXcePH4/x48eb3/v5+aFXr16q34cq71xCNg6Xyno+8Rgc63jf1vmy0Qj9rsPQeHtA0qg+ke22GfzqYsPHy2Es+ncAyTs2Ee2fuvWsMbJOsqEE8pVtcGrTAZLWoVruuflAKnp1CKqWe1H5ts1eCMVcNklCz3cGwbMJ/7chGycbgaIsILAnYKex+Hjz5s38WYpsSkKRBvuHTVBk9r/sxAO7V0CSquchDFIXv08RkbXj9ykiorJVyW90jUYjvvnmG/Ts2ROBgYFwdHSERqMp96XVWsd40NGjR9G7d2/k5eWhZ8+eWLZs2V1fa/r06XB2doYsy1i/Xrn8i5vb9fX39Xp9Waea3fj8xmwbqrn0pZ4w17g4w8HHS1Cbu6d1coR/h1aK7Mr+IzCVlAhqRER3Kv3gWaQfOKPIQnu1hmeTWy+XSURENU+9QX3gG62cuZx54BgSfv5dUCMiIiIiotpJ9YGY/Px8dO3aFWPGjMGOHTtw9epVlJSUQJblW75EO378OHr27Ins7Gx07doVa9asgaOj411fz9XVFc2aNQMAXLx4UfFZcHAwACA5OfmW17jxeVAQn1Cu6fJLDcS41guusU8hBnVR7hNTkqdHxj+WS68RkXWKm7/OIot8qb+AJkREVNUkSULrOZMt8mNT5sKgLxDQiIiIiIiodlJ9KsqMGTPw559/QpIk9OvXDwMGDEBISAicnJzUvpVqTp48iZ49eyIzMxPR0dHYsGFDhfu3VEZUVBQA4OrVq0hPT4efn5/FMUajEadPnwYA84AO1Vz6xBTFe5e6NXdwLbBzO0CSgJsGUFP3HIR/+5YCWxHR7cg9cxnJW/5RZP73RcK3TSNBjYiIqKrVadsC9Yc9gvhla8yZPikVpz/+Ds2nvCiwGRERERFR7aH6QMwvv/wCSZIwe/ZsvPHGG2pfXnWnTp1Cjx49kJ6ejnbt2mHTpk3mpcMqIz8/H6dOnQIANGjQQPFZ586d4ejoiKKiImzatAnDhw+3OP+PP/6ATqcDAPTs2bPSfUis/CTlQIxrDR6IcarjBZ/mTZB14t+ljVL2HMQ9E56psbN8iGqL2PnrLbIozoYhIrJ5LaePQ9LqLTDeNAsmds63CB/5GFxCAwU2IyIiIiKqHVRfmiwpKQl2dnZ4+eWX1b606k6fPo0ePXrg6tWraN26NbZs2QIPD4/bOrei5dTeffddFBQUmGcG3czDwwP9+1//xdfcuXNRUsb+Gu+//z4AoGPHjmjUiE8q12QmgwEFyVcVmWtYsKA26gjq2l7xviAtHTmnLwhqQ0S3Iz8pAwm//qnIvJqHITCmhaBGRERUXVxCAhD1xrOKzKgvwLF3PhbUiIiIiIiodlF9IMbHxwfu7u5wdnZW+9Llys7ORkZGhvllMpkAXN/s/ua8qKjIfM65c+dw//3348qVK2jVqhW2bt0KL6/b3zw9JiYGs2bNwvHjx2EwGMx5bGwsRo0ahTlz5gAARo8ejYiICIvzp0+fDkdHRxw7dgxDhgwx7weTlZWFsWPHYuPGjZAkyTwgQzVXQWo6ZKNRkdXkpckAIDimo0WWsvMvAU2I6Had/vp3yAbl96KoF/txJhsRUS0R8drTFj+Dxi9fi8xDxwU1IiIiIiKqPVQfiOnevTtyc3ORlJSk9qXLde+998LPz8/8unHvqVOnKvIVK1aYz5k9ezZSU69voH7p0iVERUUhMDCwzNfAgQMt7pmQkIApU6agZcuWcHZ2hq+vL1xdXdGsWTMsWrQIAPDUU09h/vz5ZXaOjIzEkiVL4ODggNWrVyM0NBTe3t7w9fXFggULYGdnh08++QTdunVT+18XVbPS+8MANXtpMgBwDwuBR3g9RZayiwMxRNaqKFOHCz/sVmRuYf6o2699OWcQEZGt0To7odWsCRb53xNnVzjbn4iIiIiIKkf1gZi3334bzs7OmDRpktqXVtWNWTMAkJubiytXrpT7ysrKsjj/o48+wnPPPYd7770Xvr6+5v1cGjVqhOHDh2PHjh1Yvnw5HBwcyu0wePBgHDlyBMOHD0dISAj0ej0CAgIwcOBA7NmzB6+88or6XzhVu/ykVIvMpV6IgCbqCu6unBWji7+Ma5eqbwCWiG7f2UVbYCwoUmQRY/rCTqsR1IiIiESo9/hD8O3YSpFl/HUUCT//LqgREREREVHtoFX7gpGRkVizZg0GDx6MPn36YNKkSWjXrh1cXV3VvpVZfHz8HZ+zePFiLF68+K7v+fjjj+Pxxx+/6/NvaN68OZYsWVLp65D10pceiJEkuIT4iymjouDuHXH6258VWcrOv+DRoK6gRkRUlpL8Qpz9bqsic/LzRPgTXQQ1IiIiUSRJQuu5b2FLp8GK/NiUuQjtfz+0LtW3vDQRERERUW2i+owYjUaDBx98EDk5OdiyZQt69OgBDw8PaDSacl9arerjQURWIz8hWfHeOdgfdvb2gtqox7NxA7gEByiy5J1/lnM0EYlyYfkuFGfnKbImz/SCxqn8GZtERGS76rRtgfrDHlFk+qRUnP5kkaBGRERERES2T/WBGFmW7+pFZKtKz4hxrRcsqIm6JElCSKnlyXLPXER+8hVBjYioNGOxAWe+3qjItG5OaDyyh6BGRERkDVpOHwdNqdkvsR8thJ4/xxERERERVQnVp6Ls3LlT7UsS1Wil94hxqRskqIn6grtH49zyNYosZddfaDz0kXLOIKLqlPDbfuhTMhVZ45E94eBZdcuFEhGR9XMJCUDU68/gxLTPzZlRX4Bj/52H6O8+ENiMiIiIiMg2qT4Q061bN7UvSVRjybKM/MQUReZqQwMxPs2bwMnXG4UZ2eaMAzFE1kE2mRD3xXpFZuegRdNnewlqRERE1iTitadx4btfFLO345evRZMxQ1Gn3T0CmxERERER2R7VlyYjon+V5Opg0OUrMltZmgwAJDs7BMcolyfLPH4aBRlZghoR0Q3JW/7BtXPKgeAGj3eBc4C3oEZERGRNtC7OaDlzgkX+98TZXDqaiIiIiEhlHIghqkKllyUDbGtpMgAWAzGQZaTuOiCmDBEBuD4bL/aLdcpQkhA5tq+YQkREZJXCBj8E346tFFnGX0eRuPJ3QY2IiIiIiGxTpZYm27NnDwDAxcUFbdu2VWR3qmvXrpWpQmSV9AkpFplrWIiAJlXHt3UzOHi4o/iazpyl7PoL4YP6CGxFVLul/3UGmUfOK7K6/drBPTxQUCMiIrJGkiSh9ZzJ2NL5CUV+9K25COl3P7QuzoKaERERERHZlkoNxMTExECSJERERODUqVOK7E5IkgSDwVCZKkRWKT/JciDG1mbE2Gm1COzaDonrd5iz9CMnUJyrg4Onu8BmRLWXxWwYAFEv9hfQhIiIrF2ddveg/tCHEb98rTnTJ6Uibu63aPHflwQ2IyIiIiKyHZVemkyWZZhMJovsTl6lzyeyFfpSS5PZe7jZ5OBESPdoxXvZaELq3kOC2hDVbtmnEpC645giC+jaHD4tGwhqRERE1q7le+OhKTX7Jfaj/yHvYpKgRkREREREtqVSAzEmkwkmkwlxcXEW2Z2+iGxR6T1iXOoFC2pStfzbt4TWxUmRJe/YL6gNUe0WN3+9RRb1Uj8BTYiIqKZwCQlA1BvPKjJTUTH+fuMDQY2IiIiIiGxLpWfEEFH59InKpclcbWxZshs0jg4I7NRWkV356yiKdXmCGhHVTnkJV5G45i9F5tOyAQI6NxPUiIiIaorIcaPgFl5PkSWv246UTXe3BygREREREf2LAzFEVchiRoyNDsQAQEjPTor3ssGA1N0HBLUhqp1Of/U7ZJOsyKJe6n/He7cREVHto3FyROu5ky3yvyfMgrGoWEAjIiIiIiLbwYEYoipiKilBQcpVReYaZptLkwFAYHRri+XJLm/7Q1AbotqnMCMXF3/crcjcwwMR0qdtOWcQEREphTwUg+CHYhSZ7nwCznz2vZhCREREREQ2ggMxRFVEf/kKICufTHepa7sDMRonRwR1aa/Irh44huJcnaBGRLXLmW82wVhYosgix/aFnYZ/1BMR0e1rPWcy7BzsFdnJWQugv5wmqBERERERUc3H384QVZH8UvvDALa7R8wNFsuTGY1I2fVXOUcTkVqKc/NxbvE2ReYc4IX6gzoLakRERDWVe8N6iJwwWpEZ9QX4580PBTUiIiIiIqr5OBBDVEXy4y9bZK71QwU0qT4BHe+F1tVFkXF5MqKqd27RNpToChRZxAsPQeNoX84ZRERE5Yt64zm41FM+QJS4ciOu7OL+f0REREREd4MDMURVJK/UQIydowOcA30FtakeGkcHBHdVLk+Wfvg4irJzBTUisn0GfSHO/G+TInPwdkPD4fcLakRERDWd1sUZrT980yI//Np7MJWUlHEGERERERHdCgdiiKpI6RkxrvWCIdnZ/v/lQh5QLoUkG01cnoyoCl1YvgtFWcq9mJo+0wv2rk6CGhERkS0IHfAAAu6PVmTX4i7g7JfLBTUiIiIiIqq5bP+3wkSC5MUnK97b+rJkNwR0aAl7d1dFdnnrPkFtiGybsdiAuAUbFJnW1QmNn35AUCMiIrIVkiShzbwpkLRaRX7ivS9QkJYuqBURERERUc3EgRiiKlJ6Roxb/RBBTaqXnb09gmM6KrL0v0+hMDNHUCMi2xX/yz4UpGYrskYje8DR201QIyIisiWekQ3R9OURisygy8fRKXMFNSIiIiIiqplUH4hJTk7G9OnTsXDhwgqP/frrrzF9+nSkpqaqXYNIKGNhEQpSriqy2jIjBgBCenZSBiYTUnb+KaYMkY0yGU2I/WKdIrNztEfEc70FNSIiIlvU/K0xcA7yU2Txy9Ygff/fghoREREREdU8qg/ELFmyBNOmTUN2dnaFxyYnJ2PatGlYtmyZ2jWIhMpPTLHI3BrUnoEY/3b3wMHDXZFd3sblyYjUlLT+IPIuXVFk4UO6wjnAW1AjIiKyRfYebmg1+3WL/PBrM2AyGgU0IiIiIiKqeVQfiFm/fj0A4LHHHqvw2BEjRkCWZaxdu1btGkRC5ZfaHwYAXMNqx9JkAGCn1SK4u3J5sox/YlGQkSWoEZFtkWUZsZ8p/+yUNHaIfLGfoEZERGTLwob0g1/nNoos51gcLiz8WVAjIiIiIqKaRfWBmEuXLsHZ2Rnh4eEVHtuoUSO4uLggPj5e7RpEQuWV2h8GANxq0dJkQBnLk8kykrfvF1OGyMakbDuKnNhERRY28D641fUr5wwiIqK7J0kS2nzyX0h2yr8+Hp/6KYoyKl4JgYiIiIiotlN9ICYrKwtOTk63fbyTkxPS09PVrkEkVH6pgRitmwsc6ngJaiOGX5sWcPT2VGRJm3YLakNkO2RZxqlP1yhDSULUS/3FFCIiolrBu0VTNH7hKUVWnJ2Lo2/PFdSIiIiIiKjmUH0gxtvbGzk5Obh27VqFx167dg3Z2dnw9PSs8FiimiSv1NJkrvVDIUmSoDZi2Gk1FrNisk+dQ14Z++cQ0e27+mccMo+cV2ShfdrCs0ntWf6QiIjEaDH1ZTj6+Siyi4tWIf3PfwQ1IiIiIiKqGVQfiGndujVkWcYPP/xQ4bHLly+HLMto1aqV2jWIhCo9I6a2LUt2Q91eXS2ypM17BDQhsh2xn1ruqxb1MmfDEBFR1XPw8kCrmRMs8sMvT4PJYBDQiIiIiIioZlB9IGbIkCGQZRmTJk3C/v3l7wfxxx9/4M0334QkSXjyySfVrkEkVOk9Ylzr184n1X1aNIVrSIAiS9q0B7IsC2pEVLNlHr2AtD0nFVlgtxao06rifdmIiIjU0GD4APje11qR5Zw4g7PzlwlqRERERERk/VQfiBk6dCg6dOgAnU6HmJgYDB8+HCtWrMD+/fuxf/9+rFixAkOHDkX37t2h0+nQvn17jBgxQu0aRMKU6PJRnJmjyFzDaudAjCRJCC01KyYvKQXZcefLOYOIbiX2s3UWWbNXHhbQhIiIaivJzg7tPp8KSaNR5Cemfw795TRBrYiIiIiIrJvqAzF2dnZYs2YN2rVrB4PBgB9++AHDhg1Dly5d0KVLFwwbNgw//vgjDAYDOnTogDVr1sDOTvUaRMLkJyRbZLV1aTIAqNe7m0WWtGm3gCZENVvumWRc3nhYkfm2awy/6AhBjYiIqLbyat4ETV9WPkxnyNPj7zc+ENSIiIiIiMi6VckIiL+/P/bt24cFCxagQ4cO0Gg0kGUZsixDq9UiOjoa33zzDfbu3Qt/f/+qqEAkTN6lyxaZa4PaOxDjXj8UXhHKZZMub9kHk8EoqBFRzRT7eRl7w7zyMCRJEtCGiIhqu+b/fRHOpZegXbUJqVv2CWpERERERGS9qmwqir29PZ5//nns378fer0eaWlpSEtLg16vx759+/DMM89Aq9VW1e2JhMmPtxyIqc0zYgCgbi/lrJiirBykHz4uqA1RzZOXcBUJv/2pyLya1UNwj1aCGhERUW1n7+aKNnPfssgPv/oejIVFAhoREREREVmvalkTTKvVwt/fH/7+/tCUWkuYyNbklRqIcajjBXt3V0FtrEPog12AUk/tJ23aI6gNUc0T9+UGyEaTImvG2TBE8N9EMQAAIABJREFURCRY6IAHENSriyLLu5iI2DkLBTUiIiIiIrJO3JyFSGX58co9Ymr7bBgAcPbzgV/bFoosZdefMPBpSaIKFVzJxsUflfsquYcHIrRve0GNiIiIrpMkCW0+fhsaJ0dFHvvhN9CdTxDUioiIiIjI+lRqbbA9e64/0e7i4oK2bdsqsjvVtWvXylQhshqlZ8S4hoUIamJd6vbuhvRD/y5HZtAXIm3vIYQ+0FlgKyLrF7fgd5iKDYos8qX+sNPwWQoiIhLPvWE9RE16DiemfW7OTEXFOPzaDMSs+4azN4mIiIiIUMmBmJiYGEiShIiICJw6dUqR3QlJkmAwGCo+kMjKybKM/ATljBjX+hyIAYCQ7h1x9IOvYCouMWeJm3ZzIIboFgozcnH+++2KzCXYB/Uf6ySoERERkaXICc8gfvlaxSyYtK37kLR6M+o91ltgMyIiIiIi61Dpx2llWYbJZLLI7uRV+nyimqo4KwcGXb4i49Jk19m7uSKocztFdmX/3yjKuSaoEZH1O/31RhgLixVZ5Iv9oHGo1HMUREREqtI4OqDNp/+1yP+eOBslpX42JiIiIiKqjSo1EGMymWAymRAXF2eR3emLyBbkXbpskblyIMasbm/lEoSy0YjLW/YKakNk3YqydDi3aJsic/L3RPiTMWIKERER3UJQz06o93gfRVaQchUn3vtCUCMiIiIiIutR4xeY1+v12LhxI2bMmIGBAwciLCwMkiRBkiTMmTPntq7xxx9/YNCgQQgKCoKjoyPq1q2LkSNHmpdbuxWDwYDPP/8c7du3h6enJ9zc3NCyZUvMnDkTBQUFFZ6fmJiIsWPHIjw8HE5OTvD398dDDz2EDRs23FZ3si55FxMtMvfwugKaWKeA+9rAwcNdkSWs3yGoDZF1O/O/TTDkFyqyyLH9oHV2ENSIiIjo1u798E1o3V0V2dkvliL7+GlBjYiIiIiIrIPqAzGJiYlITk6u+MD/l5KSgsREy19e366DBw/ioYcewn//+1/8+uuvd3ytjz/+GF27dsWqVatw5coVODs74/Lly1iyZAnatGmDVatWlXtufn4+YmJi8Morr+DQoUMoKiqCLMs4fvw43n77bbRp0wbp6enlnr937160aNECCxYswKVLl+Do6IjMzExs3LgR/fr1w8SJE+/oayHxdBeU//1JGg1cwoIFtbE+Ggd7hPbqoshyTl9A7vl4MYWIrFRxbj7OfrtFkTnW8UCj4fcLakRERFQxl2B/3DP1FUUmG404NHYqTEajoFZEREREROKpPhBTv359tG/f/raP79SpE8LDwyt1T29vb/To0QOvv/46VqxYgcDAwNs6b/v27ZgwYQJMJhOef/55pKenIycnB0lJSRgwYACKioowbNgwnD17tszzx44diz/++AMeHh746aefoNfrkZ+fjy1btiAoKAhxcXEYMmRImedmZGRgwIABuHbtGjp16oQzZ84gNzcXubm5eOeddwAAc+fOxdKlS+/uXwoJkXcxSfHepW4QNA58ev1mYf0sf5GcuGGngCZE1uvst1tQolPOqox4oQ+0Lo6CGhEREd2exmOeglfLSEWWeeg4zn+1QlAjIiIiIiLxqmRpMlmWq/T4m3Xp0gVZWVnYtm0bPvzwQwwZMgSOjrf3i6o333wTsiyjd+/e+Oqrr1CnTh0AQGhoKH766Sc0b94chYWF5oGRm504ccI8SPL1119j8ODBsLO7/q/zgQceMM+k2bFjBzZt2mRx/gcffICsrCwEBgZi/fr1aNKkCQDAzc0N06ZNw3PPPQcAeOutt2AwGO7w3wqJkldqRox7w3qCmlgvr4iG8AhX/ntJ3LgbJv53TgQAKMkrwJn/Kf/ccPB2Q+P/9BTUiIiI6PbZabVoP/9dQJIU+bF3Pob+cpqYUkREREREggnfI0av10Or1d71+RqN5q7OO3PmDA4fPgwAmDx5ssXnDg4O5qXB1qxZg7y8PMXny5cvhyzLCA8PxxNPPGFxfnR0NGJiYgAAy5YtU3wmyzKWL18OABgzZgy8vLwszr/R6fLly9i1a9edfXEkjO5CguK9G/eHsSBJEuqVmhVTlJWDK3/+I6gRkXU5t2grinPyFVnTZ3vD3s1ZUCMiIqI7U6fdPWgyZqgiM+TpcWTcDEGNiIiIiIjEEjoQc/78eWRkZMDPz6/a7719+3YAgLu7Ozp16lTmMX369AEAFBYWYt++fYrPduy4vsF47969IZV62qv0+du2bVPkcXFxSE1NVRxTWv369REZGVnm+WSdDPl6FKZlKDK3hmGC2li3ur27QtIov/1weTIiwKAvxOmvNioyew8XNBn9oKBGREREd+ee6a/BJVS5ZPTltduRtGaroEZEREREROLc/VSU/7dmzRqsWbNGkeXm5mLUqFHlniPLMnJycsyDG507d65sjTsWGxsLAIiMjCx3Vo2/vz/8/PyQnp6OU6dOoXfv3gCu94+LiwMANG/evNx73PjsypUryMzMNC99duPet3N+XFwcTp06dQdfGYmiK7U/DMClycrj7OuDgI6tkfbHYXOWuvcginKuwdHLQ2AzIrHOL9mBoiydImv6TC84eLgIakRERHR37N1d0ebjt7H38ZcU+ZFxMxHYPRr2Hm6CmhERERERVb9KD8QcPXoUixcvhiRJ5r1eCgoKsHjx4ts6v06dOpg6dWpla9yxlJQUAEBISMgtjwsJCUF6erp5BgsA6HQ681Jltzr/5s9SU1PNAzE37u3t7Q1n5/KXmrlx/s33JuuVdzHRInNryKXJyhPW737FQIypxIDLW/eh4eMPCWxFJI6hoBhxX25QZFpXJzR5ppegRkRERJUT+nAPhD7SE5fX/DvDvyD5Co698wnafvK2wGZERERERNWr0gMxrVq1wsiRI83vv//+ezg7O2Pw4MHlnmNnZwcPDw80b94cjz76KHx8fCpb447dGEhxcbn1U8Y3Ptfp/n1C+eb9Ym51/s2flXX+3dz7ZvPmzcO8efPM7/V6PTZv3nzLa1LVKfh9h0X214UzkC5fUuX6clExUJBR8YE1hNzAB5KbM+S8AnN2cvXvSOzYRGCr2kYGjHUhHckAUPYSi2orLDZi8wEOLpelcP0+FKbnKjJt72jsOqsDUPafA0R0p2RANgGaspd9LSws5M9SRCozDegMbNkLFBSZs3Nf/YArDfygjagvrlgNxe9TRGTt+H2KiKhslR6IeeSRR/DII4+Y33///ffw9PTEokWLKntpqsD48eMxfvx483s/Pz/06sUnp0U5uGY/Ltz03jnYH70f7q/KtWWjEfpdh6Hx9rDYW6UmO9qnOy6u/N383njhMloX28OTe+tUC9lQAvnKNji16QBJ61At99x8IBW9OgRVy71qEmNRCdaN2aPINM6O6PPu43Dy5XJ9RKqRjUBRFhDYE7CzXJp28+bN/FmKqAqczTXgyGsz/g1kGdKS3/HAX7/Azt5eXLEaiN+niMja8fsUEVHZVP+N7s6dO7Fq1Sq1L6s6N7fraxLr9fpbHnfjc3d3d4tzKzr/5s/KOv9u7k3Wq/TSZG7cH6ZC9fp2t8gSN+wU0IRIrIs/7kFBarYiazyyBwdhiIjIJjR6bgjqtL9HkeWePIvTny4WU4iIiIiIqJqpPhDTrVs3REdHq31Z1QUHBwMAkpOTb3ncjc+Dgv59gtvd3d08mHKr82/+7Obzb9w7OzsbBQUFFufd6t5kvUoPxLhzIKZC3pGN4N5AuY9O4u+7YDIYBDUiqn6mEgPivlinyDRO9ogYw/2SiIjINthpNGj35XRIWuWCDCffmw/dBct9FomIiIiIbI3trHF0h6KiogAAcXFxMBqNZR5z9epVpKenAwCaNWtmziVJQmRkJADg5MmT5d7jxmcBAQGoU6eOxb1v9/yb703WyVhUDH1SmiJzC+dATEUkSUJYv/sVWVFWDlL3HhbUiKj6XfrlD+RfVu7/1HBodzj7ewlqREREpD7vFk0RMe5pRWYsLMLhl6dBlmVBrYiIiIiIqkeVDcQkJydjxowZ6N27N+655x40bNgQ4eHhZb4aNmxYVTXK1aNHDwCATqfD/v37yzxm06ZNAAAnJyd07ty5zPM3b95c7l8cbpzfs2dPRR4ZGWmeFXPjmNISEhIQFxdX5vlkffLjkyGbTIqMM2JuT72HukPSKNfpj/9ti6A2RNXLVGLAqU9+U2R2DlpEvthPUCMiIqKq03zKWLiVmg2dtn0/4lesK+cMIiIiIiLbUCUDMT/99BOaNm2KqVOnYsuWLTh58iQuXbqE+Ph48yshIUHxvro1bdoUbdu2BQC8//77Fp+XlJRg7ty5AIABAwYo9oUBgKFDh0KSJFy4cAErV660OP/AgQPYufP6XhfDhw9XfCZJEp566ikAwIIFC5Cbm2tx/gcffAAACA0NRUxMzB1+dVTddBcSLDLOiLk9TnW8ENS1nSK78tc/0KdeFdSIqPpcWrkP+Ynpiix8SDe4BPkIakRERFR1tM5OaPvFVIv874mzUXg1U0AjIiIiIqLqofpAzPHjxzFixAjo9Xr06NEDH3/8MQDA09MTCxcuxMyZM9G9e3fIsgxfX198/vnn+O677yp1z+zsbGRkZJhfpv+fmaDX6xV5UVGR4rz3338fkiTh999/x9ixY5GVlQXg+myeIUOG4Pjx43BycsK0adMs7tm8eXPzAMtzzz2HlStXmu+7fft2DBw4EABw//33o1evXhbnT5o0CT4+PkhNTUX//v1x7tw5AEB+fj6mT5+Or776CgAwa9YsaEutpUzWJ+9ikkXmFl63jCOpLPUHPKgMZBnx67aLKUNUTYzFBpz6uNRsGHsNol7uL6gRERFR1Qvq2QlhTyr/rCvOzMGR8TMFNSIiIiIiqnqqD8R8/PHHKCkpwdChQ7Flyxa8+uqrAABnZ2eMGjUKkydPxvbt27Fp0yYUFhZi8eLFePLJJyt1z3vvvRd+fn7mV1LS9V+KT506VZGvWLFCcV6PHj0wZ84cSJKEBQsWwNfXF97e3ggNDcXq1avh6OiIZcuWoUmTJmXe98svv0SnTp2Qm5uLwYMHw9XVFa6urujZsydSUlIQGRmJH3/8scxzfX198euvv8LDwwN79+5FkyZN4OXlBU9PT0ydOhWyLGPChAkWs2nIOuWV2mTU0dcbDl4egtrUPAHtW8IlyE+RJazdBrmc/ZuIbMGln/ZY7A0T/lQMXEN9BTUiIiKqHq0/ehOOvt6KLHHlRlxeywdxiIiIiMg2qT4Qs3v3bkiShLfffvuWxz344IP45JNPcOTIEfMSYCKMHz8ee/bswcCBAxEQEAC9Xo/Q0FAMHz4cR44cwWOPPVbuua6urti1axc+/fRTtGvXDvb29pAkCS1atMB7772HI0eOwM/Pr9zzu3btiuPHj2PMmDGoX78+CgsL4e3tjd69e2P9+vWYM2dOVXzJVAXyLioHYjgb5s5IGg3CHlbuhVRwNRNpf/4jqBFR1TIWG3Dq0zWKzM5Bi2avPCyoERERUfVx8vNB63lTLPLDr0xDcc41AY2IiIiIiKqW6mtepaamwt7eHk2bNjVndnZ2KCwstDj2qaeewgsvvICff/4ZkydPvut7VnaPmc6dO6Nz5853da5Wq8Urr7yCV1555a7ODwsLw5dffnlX55L10JWaEePWMExQk5orrF8PxP3vJ+D/l/gDgPjftiCoc1uBrYiqxsUVu6FPVq6F33BYd7gE1xHUiIiIqHqFDX4IiT9tQPKGneasIDUd/0z6AB2+5jJlRERERGRbVJ8R4+zsDHd3d0Xm5uaG3NxcFBcXK3InJye4urri4sWLatcgqjYmoxH58cmKzJ0zYu6YS4AvAu9rrcjS/jiMgvQsQY2IqoaxqASxn5WaDeNoj6iXORuGiIhqD0mS0PbzqbD3cFPkFxevRtr2/YJaERERERFVDdUHYkJCQpCbmwvjTXs7NGjQAABw+PBhxbFpaWnIzc2FwWBQuwZRtdEnpcFUUqLI3BrWE9SmZqs/4EHFe9loQsI6rhVOtuXCD7ugT1EOMDYa1h0ugd5ln0BERGSjXEIC0Or91y3yg2PeQUlevoBGRERERERVQ/WBmMjISBiNRpw8edKcdevWDbIsY/r06eYlyoqLi/Hqq68CAJo1a6Z2DaJqozt7ySJz50DMXQm8rw2c/HwUWfzabZBvWq6MqCYzFhYj9rO1ikzjZI+ol/sLakRERCRWw1GPIyCmoyLLT0jG8Xc+FdSIiIiIiEh9qg/EPPjgg5BlGevWrTNnL730EhwcHLB161bUrVsXnTp1QmhoKH755RdIkoQXX3xR7RpE1UZ3Lt4ic2/SoPqL2AA7rQZh/XsoMn3KFVw9dFxQIyJ1XVi+CwVp2Yqs0fAecA7gbBgiIqqdJElC+wXToXFxVuRnv1yG9P1/C2pFRERERKQu1QdiBg0ahKlTpyIwMNCcNWrUCMuXL4ebmxsyMzPx559/IiMjAwAwYcIEjBw5Uu0aRNXmWqkZMY6+3nD08RLUpuar/3BPQJIU2aVfNwtqQ6QeQ0ExYj8vPRvGAZEv9RPUiIiIyDq4hdfFPdNeVYayjAPPvw1jYZGYUkREREREKtKqfUEvLy9MnTrVIn/ssccQExODjRs3IikpCZ6ennjggQfQuHFjtSsQVavSAzHujeuLKWIjXIMD4N++Ja4eOGrOUncfgP5KBlwCfAU2I6qcC8t2oOBKjiJr/J+ecPbnwC0REVGTF4chadUmZPz178+AurOXcHLml2j53jiBzYiIiIiIKk/1gZhbqVOnDoYNG1adtySqcrrz8Yr3XJas8hoM7K0YiJGNJsSv2Yqo554U2Iro7hn0RYj9fJ0i0zg7IvLFvoIaERERWRc7jQbtv3oPm9oPhKm4xJzHzf0WdQc+CJ97ua8oEREREdVcqi9NRlSbGPQF0CemKjKPJvXFlLEhQV3awbnU7JdLv26BqaSknDOIrNv5JdtRmJ6ryBo/3RNOvp6CGhEREVkfz8hGaPbWGEUmG434a/RkGIuKBbUiIiIiIqo8DsQQVYLufIJFxqXJKs9Oq0GDR3spsqLMbKTsOiCoEdHdK8kvROwX6xWZ1sURkWM4G4aIiKi0qInPwOueCEWWe+ocTs6YL6gREREREVHlVdnSZFu2bMHKlStx4sQJZGdno+QWT7JLkoQLFy5UVRWiKqM7F2+ReXBpMlXUf+QBxC38CbLBYM4urPwdoQ90FtiK6M6d/d9mFGVeU2SNRz0AJ18PQY2IiIisl529PTounIXN9w1W/BwYN2chQvrfD9/2LQW2IyIiIiK6O6oPxBQVFeHJJ5/EmjVrAACyLFd4jiRJatcgqhbXzl5SvJfs7OAWXk9QG9viVMcLoT3uQ9LmPeYs82gscs/Hw7NRfXHFiO5AcU4+4hZsUGRaNyfOhiEiIroF75aRaP7WCzgx/QtzJptM+Gv0ZPQ+uBpaZyeB7YiIiIiI7pzqAzHvvfcefvvtNwDA/fffjx49eiAgIAAajUbtWxEJpys1EOMaFgKNo4OgNrYn/PGHFAMxAHBx5UbcO3lMOWcQWZe4L9ej5JpekUWO6QtHH3dBjYiIiGqGqDeeQ/L6ncj6+5Q50529hONTP0XrDycJbEZEREREdOdUH4hZvnw5JEnCjBkzMHnyZLUvT2RVdOeUe8S4N6kvpoiN8mnRFJ5NGiD3pgGvxE270fzlEbB3cxXYjKhiBVdzcGbhFkXm4O2Gps/2KucMIiIiusHO3h4dv52NTR0eg6n432Wuz3z2PUIf7gH/zm0FtiMiIiIiujN2al8wLS0NGo0G48aNU/vSRFZFlmWLpcm4P4y6JElC+KCHFJmxoBAJG3YKakR0+2I/WwtjQZEii3rlYdi7uwhqREREVLN4RjVGi6kvK0NZxoFnp8CQry/7JCIiIiIiK6T6QExwcDBcXFzg5MR1e8m2FV7NREmuTpG5N64vpowNq9urC+zdlL+4vvjLxtvaf4pIlPykDJxfukOROQd6o/HInoIaERER1UwR40ahToeWiizvYiKOTpknqBERERER0Z1TfSCmf//+0Ol0OHnypNqXJrIqunPxFpk7Z8SoTuvshLB+PRRZXkIy0g8dF9SIqGInP/4VpmKDImv22gBonbmHFBER0Z2w02jQ8X+zoXFyVOTnFixH2s6/BLUiIiIiIrozqg/ETJ48GSEhIXjhhReg0+kqPoGohtKVWpYM4NJkVSV8UB+L7PyP6wQ0IarYtfMpuPTzXkXmFuaP8Ce7CWpERERUs3k0bYB73rNc+vrg81NQci1PQCMiIiIiojujVfuCAQEB2L59O4YOHYoGDRpgzJgxaN68OYKCgm55XteuXdWuQlSlrp2NV7zXurrAOdhfTBkb51YvGAHRrXHlz7/NWdq+w8hLTIFbvWCBzYgsnZizGrLRpMiaTxwIjYPqf+QSERHVGk1fGo7La7chfe9hc5afkIJ/Jn2I9gumC2xGRERERFSxKvmtkFarRf369XH48GHMmjWrwuMlSYLBYKjwOCJrUnpGjHvjMEiSJKiN7Ws0pL9iIAYAzv+0Hq1ef05QIyJL2ScTkLhGuUyKR5MQhD16n6BGREREtkGys0PHb2ZhY9sBMOTrzfmF71YipP/9CHkoRlw5IiIiIqIKqL402blz5xAdHY1Vq1YBAGRZrvBlMpkquCqR9blWao8Y7g9Ttfw7toJ7g1BFlrBuO4q5HAVZkeMfrLTI7pk0CHYa1f+4JSIiqnXcwuui1eyJFvmB599G4dVMAY2IiIiIiG6P6r8ZmjJlCq5evYqAgAAsWbIEKSkpMBgMMJlMt3wR1SSmkhLkXUxSZB6N64spU0tIkoRGQ/orMmNhEeLXbBXUiEgp/dBZpGw7qsh8WjZAaJ+2ghoRERHZnkbPDUFgD+VM06KrmTg45h3IsiyoFRERERHRrak+ELN7925IkoSVK1di2LBhCAwMhJ0dnwQm25J36TLkUsvpcUZM1avbJwYOHu6K7MLPG2AyGAU1IrpOlmUcf7+M2TBvDuaShURERCqSJAkd/jcLDt6eijx5/Q5c+M7yz2IiIiIiImug+giJXq+Hq6srOnXqpPaliazGtbgLFplHRLiAJrWL1skRDQb2UmQFVzKQsvNPQY2IrkvdcRxX98cpMv/oCAR2ay6oERERke1yCQlAu/nvWuT/vP4BdOcTqr8QEREREVEFVB+Iadq0KUpKSmAoNVuAyJbkxp1XBpIED86IqRbhg/pA0mgU2fkV6wS1IQJMRhOOzvzRIudsGCIioqpT77HeqD/sEUVmyNfjz6ffgIl/FyUiIiIiK6P6QMyzzz6LoqIi/PLLL2pfmshq5JaaEePWoC60Ls6C2tQuzv51ENpTOeMu6+QZZJ04I6gR1XYJq/5Abpxyz6iQXq3h176JoEZERES1Q5t5U+AaFqzIMg8ex6n3vxbUiIiIiIiobKoPxDz//PMYOnQonn/+eSxbtkztyxNZhdIDMZ6RDQU1qZ0aPfmwRXb+R86KoepnLCzG8Q+VDx5IdhJaTn5CUCMiIqLaw8HTHR2/+wAoNQP11KwFyDh4TFArIiIiIiJLWrUvOGrUKNjb20Oj0WDkyJGYMmUKoqKiEBQUVO45kiTh22+/VbsKUZUwGY3QnbmoyDw4EFOtvKMaoU7LSGQe+3dPjuQd+6FPS4dLoJ/AZlTbnF28DfrkTEXWYEhXeDYNEdSIiIiodvHv3BaRE59B3Ef/M2ey0Yg///MGeh9cDXs3V4HtiIiIiIiuU30gZvHixZAkCbIsAwCSkpKQlJRU5rE3juNADNUk+fHJMBYWKTLOiKl+jZ7srxiIkY0mnP9hLe4ZP1pgK6pNinPyEfvpGkWmcbJHi4mPCWpERERUO7V45yWkbd2H7KP//myYdyER/7zxIdp/OU1gMyIiIiKi61QfiBkxYgQ3Jyablht73iLziGwkoEntFtS1A1yCA6BPuWLOLq3ZiojRg+Hg6S6wGdUWsfPXoTgnX5E1eaY3XIJ8BDUiIiKqnTQODohe/CE2dxykeGDqwrc/I7hPN4T2v19gOyIiIiKiKpoRQ2TLrp2+YJF5RoQLaFK72Wk1aDz0ERz76BtzZiwoxMVfNiJi9GCBzag2yE/OxNmFmxWZg7cbol7qJ6gRERFR7eYZ2QitZk3EkfEzFfnBF96GT5vf4BLsL6gZERERERFgJ7oAUU2TG6ecEeMaFgKtq4ugNrVbWP8ecPDyUGQXft5gsXQckdpOzFkFY2GJImv2ysNw8OQ69ERERKI0HvMUAh/orMiKMrLx19OTYDIaBbUiIiIiIuJADNEduxannBHD/WHE0To5ouHgvoqsKDsXCRt2CmpEtUHO6STE/7xXkbmG+qLx0w8IakREREQAINnZocM3M+FQx0uRX9n1F+Lmck9SIiIiIhKnSgdiTp8+jXfffRf9+/dHhw4d0KFDB/Tv3x/Tpk3DmTNnqvLWRFVCNpmQe/qiIuP+MGKFD+oDjZOjIju3/DfIfOqRqsixWT9DNsmKrMUbg6BxtBfUiIiIiG5wCfZHx29mWeQn3v0MGQeOCmhERERERFRFAzEFBQUYPXo0mjVrhvfeew8bNmzAoUOHcOjQIWzYsAHTp09HVFQUnnnmGRQUFFRFBaIqkZ+QAqNe+d8sZ8SI5ejlgfqPKGci5F9OQ/LOvwQ1Ilt29c/TSNn6jyLzalYP9R+7T1AjIiIiKi2kX3c0eXG4IpONRuwfPhHFuTpBrYiIiIioNlN9IEaWZTz66KNYvHgxZFlGUFAQhg4dikmTJmHSpEkYOnQogoKCIMsyFi1ahIEDB6pdgajKlN4fBgA8ozgjRrRGT/aHpFF+Ozu7ZDVkWS7nDKI7J5tM+Ofd5RZ5qylDINlxpU8iIiJr0mrWBHjdE6HI8hOScejFqfwZkYiIiIiqneq/OVq6dCm2bNkCe3t7zJ8/H4mJiVi6dClmz56N2bNnY+nSpUjZAQiJAAAgAElEQVRKSsIXX3wBrVaLLVu2YOnSpWrXIKoSpfeHAQCPCM6IEc01OAChPZUbs+acvoCMIycFNSJbdOmXfcg6fkmRBXSOQmBMC0GNiIiIqDwaJ0d0WjoXGhdnRZ64ciMufr9aUCsiIiIiqq1UH4j5/vvvIUkS5s2bhzFjxsCujKeEJUnC2LFjMXfuXMiyjMWLF6tdg6hK5J5WDsS41A2CvburoDZ0s8bDH7XIzny/SkATskUGfSGOz16pDCUJ904dCkmSxJQiIiKiW/KICEebeW9Z5EfGzURuGQ9YERERERFVFdUHYo4dOwatVovRo0dXeOwzzzwDrVaLY8eOqV2DqEqUnhHD2TDWw6tJA/h3vFeRXT1wFNmxlsvJEd2puPkbUJCWrcjCh3SFd/MwQY2IiIjodoT/5zHUe7yPIjPqC7B/xEQYC4sEtSIiIiKi2kb1gZi8vDy4ubnB0dGxwmOdnJzg7u6OvLw8tWvcFkmSbvs1bdo0i/NjYmIqPK9fv3637KDX6zFjxgy0bNkSbm5u8PT0RIcOHfD555/DaDRW1ZdOd0GWZYs9Yrg/jHVpOsJyz6nT3/0soAnZEn1KJuK+3KDItC6OuGfSIEGNiIiI6HZJkoR2X7wL17AQRZ5z/DSOTp4jqBURERER1TZatS/o5+eHlJQUpKSkIDg4+JbHpqSkICcnp8LjqkpAQMAtP9fr9dDpdACAtm3blnucq6sr3NzcyvzM29u73POuXLmCbt264cyZMwAAFxcXFBUV4eDBgzh48CBWrlyJzZs3w9nZudxrUPXRJ6bAkKdXZJ4R4YLaUFl82zSHT4umyDpxxpyl7jmI3HPx8GxcX1wxqtGOzfoZxsJiRRb18sNwDij/+zsRERFZDwcvD9y35CNsu3845Jsedjv75TL4d2uHugMeFNiOiIiIiGoD1WfEdO58fcPsSZMmVXjsm2++CQDo0qWL2jVuS1pa2i1fAwYMAAAEBQWhd+/e5V5n4sSJ5V5j6dKl5Z43ePBgnDlzBkFBQdi6dSvy8/Oh1+vx448/wt3dHXv37sVLL72k+tdNdyfnxFmLzLN5EwFNqDySJCFi9GCL/PSilWUcTVSxzH8uIH7VH4rMJaQOmj7fp5wziIiIyBr5drwXLaa+bJEfeHYKdBcSBTQiIiIiotpE9YGYcePGQZZl/PDDD+jbty8OHDhgccyBAwfQv39/LFu2DADw6quvql2j0nQ6HVatur7R9/Dhw6HRaFS9/oYNG7Bnzx4AwKpVq9CzZ08AgJ2dHZ544gl8/fXXAIDFixcjNjZW1XvT3ck5eUYZSBKXJrNCAdGt4VVq757k7fuhi78sqBHVVLIs4++pyyzyVm8PgdbZQUAjIiIiqozIic8goHtHRVZyLQ9/PPUa94shIiIioiql+kBM+/btMXPmTMiyjE2bNuG+++6Dh4cHmjZtiqZNm8LDwwP33Xcffv/9dwDAjBkz0KFDB7VrVNpPP/0Evf76MlRPP/206te/MVOme/fuiI6Otvh8yJAhaNCgAUwmE3744QfV7093LueEciDGLbwu7N1cBbWh8kiShIhRjytDWcaZRb+IKUQ1VuLaA8g4dE6R+bZtjHqPdCznDCIiIrJmdhoNor//CE6Bvoo8+2gc/n79fUGtiIiIiKg2UH0gBgAmT56MX375BY0bN4Ysy8jLy8O5c+dw7tw55OXlQZZlNGnSBKtWrcLkyZOrokKlLVq0CAAQHR2NiIgI1a+/Y8cOAECfPmUvbyNJknk5tG3btql+f7pzpZcm82rRVFATqkhQ1/bwaBSmyJK27EHe5VRBjaimMRYW49iMHy3ye6cNhSRJAhoRERGRGpwDfNFp6VxIdsq/Cp//5kfE/7RBUCsiIiIisnVVMhADAAMHDsTp06fxzz//YOHChZg9ezZmz56NhQsX4ujRo4iLi8Ojjz5aVbevlDNnzmD//v0AgFGjRlV4/PLlyxEWFgYHBwf4+PigU6dO+PDDD3Ht2rUyj8/IyEB6ejoAoHnz5uVe98ZnXJpMPENBIXTn4hUZB2Ksl2Rnh4inlbNiZKMJZ79fLagR1TSnv9mE/MsZiizs0fvg25rLERIREdV0/l3bo8U0y+WxD419B9fOXBLQiIiIiIhsnbaqb9CyZUu0bNmyqm+jqhuzYVxcXPDEE09UePz58+fh4OAAV1dX5OTkYP/+/di/fz/mz5+PtWvXWnz9KSkp5n8OCQkp97o3PtPpdMjLy4Obm9vdfDmkgmtxFyCbTIrMq0UTQW3odoTcHw23sBDkJSSbs4QNOxExejBcAv0ENiNrV3A1B7GfrVVkGicHtJxS8Z8HREREVDNETXwG6fsOI3XzXnNmyNNj31Ov4cG9P0Lr4iywHRERERHZGtVnxEyfPh3z5s277eM/++wzTJ8+Xe0ad81oNJr3bxk0aBDc3d3LPTYmJgbff/89UlNTUVhYiOzsbGRkZOCLL76Ah4cHEhMT0adPH2RmZirOy8vLM/+zi4tLude/+TOdTne3XxKpoPT+MADg1ZwzYqyZpNGg6X8GKTLZYMCZ71cJakQ1xfEPVsKQX6jIIsY8BNeQOoIaERERkdokOztEf/cBXEIDFXnuybM4Mn6moFZEREREZKskWZZlNS9oZ2eHwMBAxayPW2nQoAESExNhNBrVrHHXfv/9d/Tt2xcAsHPnTsTExNzVdY4cOYLo6GiUlJRg8uTJmDVrlvmz/fv3o1OnTgCAc+fOoVGjspe62bp1Kx588EEA12fRBAUFKT6fN2+eYtArOzsbq1dz6aWqkL/wVxSt3f1v4OQA7x/ft1hbuirJRcVANd7PFshGI6699AFMV7P+DbUaeHw+CRp/H3HFrIYMGIsgOTgAqJ59TwqLjXBy0FTLve6G4WIyrk34FLjpj0bJ2wNeX74BydlRYDMiUocMyCZA41Tmp4WFhXByKvszIrJNJXGXoHvrc8ConP3u+upTcOzRXlCr8vH7FBFZO36fIiJrNnr0aFy+fFnIvat8abKa5sayZOHh4ejWrdtdX6dNmzYYMmQIli5dinXr1ikGYm5eYkyv15d7jZs/K2tmzvjx4zF+/Hjzez8/P/Tq1euuO1P5dsz7EVduel+nZSQe7NOn2u4vG43Q7zoMjbcHJA0HY+5E/LNP4u+Z8/8NDEb4bDqE1lNeFFfKSsiGEshXtsGpTQdIWodquefmA6no1SGo4gMFkGUZOz5ahGulnk9oP3UIwmPqiylFROqSjUBRFhDYE7CzHBTevHkzf5Yiqm16AXGyI46++aEiLvxmNboMHwxvK9sXkt+niMja8fsUEVHZhP9GNyMjw2pGyjMzM7F27fV9Af7zn/9Akir3hHiHDh0AABcvXlTkwcHB5n9OTk5GeW585u7uzv1hBJJlGdknTisyLktWc9Tr2x2uIQGKLGH9duRdThXUiKxV8ua/cfWPWEXm3aI+GjzeWVAjIiIiqg4Rr/0fe/cdXuP5/wH8/ZyTvReJJHbsBBGJESu2hqpSFCVoiqKq+JZaMapVrVVVs1IVs0Zr1E4QJGZIzBQRK0H2Huec3x9+OfXkJDFykieJ9+u6znUln2e9c3CcnM9z37cPHHp1EtUUGZkI7v8FshOSJEpFRERERBWJZI2YpKQkLF26FGlpaahVq5ZUMUQCAgKQnZ0NmUwGHx+fEruOjY0NKlV6sVh4REREofvlbWvYsGGJZaFXy3jyDNlxiaKahUtdidLQm5Lp6KD+pwNFNZVCiZvrtkuUiMoiRXYuLs/drFFvNmdIqU5BSERERKVPEAS0XPstjKs7iOqpd6Nx1ud/UCmVhRxJRERERPR6iv3p0pw5cyCXy9UPAIiNjRXVCnpYWVlh0qRJEAQBffv2LfYPog1505J16tQJVatWLfb5QkNDAbxYBye/Tp1e3HF18ODBAo9VqVQ4dOgQAKBz587FzkJvLzH8lkbNooxNUUBFq9a9HUzy/WIdffAEUqKkmROSyp5I/6NIvRcrqjm+547KrepLlIiIiIhKk56lOdpsWwa5gXhNuMcHTyLi25USpSIiIiKiikIrt/mqVCr1QxAE0fdFPXR0dDBs2DB888032ohRLGFhYQgLCwMAjBgx4pX7q/KtIZDf5cuXsXXrVgBAr169NLYPGTIEABAYGKhu2Lxsx44duHv3LmQyGQYNGvTKPFRyCmzEOHNETHkiyOVo4CseFQOlEjfWbpUmEJUpWfEpiFi8S1ST6emg6cyBhRxBREREFZGVayM0X+GnUY+Y/wse7Q8s/UBEREREVGHoFPcEPj4+6NChA4AXzYmOHTvCysoKO3fuLPQYmUwGMzMz1K1bF4aGhsWNoBV5o2EsLS3xwQcfvHL/77//Hrdv38bAgQPRsmVLmJubAwASEhKwbds2TJs2DTk5ObCzs8PkyZM1jvf29ka7du1w8uRJ9O3bF7///js6deoEpVKJnTt3wtfXF8CL55dTk0krMeK26HujalWgZ2EmURp6W46dPXFrww4k34lW1x4eCUa94f1g7lRDumAkuYjFu5GTlC6q1R3ZFaY1bAs5goiIiCqqWp98gPjzVxG5eouofnb41+h2ZgdMnapLlIyIiIiIyrNiN2KqV6+O6tX/ezNarVo12Nraon379sU9danJzs5GQEAAAODjjz+GgYHBK4/JysqCv78//P39AQBmZmaQy+VITExUj5apVasWdu/eDWtr6wLPsX37drRv3x63bt1C586dYWRkBKVSiczMTABA27ZtsWLFCi38hFQc+UfEWDhzWrLySJDJ0OCzQQj9+ntR/caarWj5w1SJUpHUkv99jMjfj4lq+lamaDSht0SJiIiISGquP05FwpUbeB4Spq7lJKXgVP/x6HpqK3SMjSRMR0RERETlkdZXII6Kiipwqq2ybO/evYiLiwMADB8+/LWO+eijjzBjxgx07NgR1atXh1KpRGpqKipXrozOnTvjl19+wdWrV9G4ceNCz2Fra4tLly5h3rx5cHFxgSAI0NXVhbu7O5YvX47AwMAyM2LoXaXIzkbyzbuiGteHKb/sO7SARf1aotrjoBAk3PhXokQktbB5W6DKVYhqLlM+hJ65sUSJiIiISGpyPT14blkGA1sbUT3pWiRCR8985TTVRERERET5FXtEzOtQKBSIj48HAFhZWUEul5fGZV9b37593/jNdKNGjTBv3rxiX9vIyAgzZszAjBkzin0u0r6k6/9ClZsrqlm4cH2Y8koQBDT4bBDOfjVfVL+28g+0+XmORKlIKjGnIvDo8GVRzayuA2oP6ShRIiIiIiorjOwrw3PzEhzvNlz0+0D09gOwdm+M+l8MkzAdEREREZU3Wh8RkyclJQULFy6Em5sbjIyMYGdnBzs7OxgZGcHNzQ2LFi1CSkpKSV2eSCsSLl3TqFk15Zo95Zmdpxus8k0v9zT0CmJDwwo5gioipUKJy36bNequswdBplO2bhYgIiIiaVRu0xyuC/+nUQ+buggxgSESJCIiIiKi8qpEGjHnzp1Dw4YN8c033+Dy5cvIycmBSqWCSqVCTk4OLl++jKlTp6JRo0Y4f/58SUQg0or4y9dF3+uYGsOkdjWJ0pA2CIKARuM+0ahHrNgIlVIpQSKSwr2tJ5B4PVpUs+vgAvuOTSRKRERERGVR3bFDUP3jXqKaSqHA6UFfIuVOdCFHERERERGJlcgaMV26dMGjR49gbGyMcePGYefOnQgJCUFISAh27tyJ8ePHw9TUFA8fPkSXLl0QFRWl7RhEWpEQJm7EWDZtAEFWYgPJqJRUauYMW083US3p1l08PBIsUSIqTdmJabiyYLuoJsgENPMbLFEiIiIiKqsEQYDHyjka60RmxyfhZN/PkZOcKlEyIiIiIipPtP6Jsp+fH1JSUtCwYUPcuHEDy5cvR58+feDh4QEPDw/06dMHy5Ytw/Xr19GwYUOkpKRgzhyuzUBljzI3F4lXb4lqVq6NJEpD2uY89hNAEES1a78GQJGdI1EiKi1Xvt+OrHjx1Ji1h3SEeT1HiRIRERFRWaZjZIi2O1ZAz9pCVE++cQdnhk2BUqGQKBkRERERlRdab8QcPnwYgiBgw4YNcHBwKHQ/e3t7/Pbbb1CpVDh06JC2YxAVW/LNu1BkZolqlq5cH6aiMHeqgWrvdRDV0h/H4t5uvh5VZHFhd/HvxuOimp6FMVym9JUoEREREZUHJjUd0XbrMgg6OqL64wNBuDp7mUSpiIiIiKi80HojJiEhASYmJnB3d3/lvh4eHjA1NUViYqK2YxAVW/71YQDAio2YCqXhqEGQ6emKajfXb0dOarpEiagkKRVKXJjmD6hUonqTaf1hYGMmTSgiIiIqNyq380DzpTM06jcWrUXUlr0SJCIiIiKi8kLrjRgHBwfk5ua+1r4qlQq5ublFjpwhkkpCvkaM3MgQpnVrSpSGSoKRXSXU7u8tqmUnJuP2pt0SJaKSdDcgEPFhd0U1q6a1UGuwl0SJiIiIqLxx8h2AOqM+1qiHjpqBuAvhEiQiIiIiovJA642YPn36IDMzE/v27Xvlvvv370dGRgb69Omj7RhExZYQJm7EWDapD5lcLlEaKin1hvWFromRqPbv5r+R8TROokRUEjJiExD27TZxURDQ/DsfyORa/6+QiIiIKrBmP01D5Q4tRDVlVjZO9RuL9MdPJUpFRERERGWZ1j99mjlzJmrXro1PP/0UZ86cKXS/kJAQ+Pr6om7dupgxQ3N4N5GUlAoFEsJuiGqWTTktWUWkZ26KusP6iWqKzCxc+3WTRImoJFyatQk5yeIp55yGdoR101oSJSIiIqLySqarizabl8C4hqOonvHkGU59NA65GZkSJSMiIiKiskrn1bu8mT179mDMmDGYO3cu2rVrh7Zt26JDhw7q6cceP36MEydO4MSJEzAzM8Po0aOxZ8+eAs81dOhQbccjei2pkfeRmyb+0NaqWSOJ0lBJcxrgjbs79otGwUTvD0Ttj7xh2dBJwmSkDY+OXEb036GimkElczSZ2l+iRERERFTe6Vtbov3ulTjcdiByX1pfMP5COM4OmwLPLUs5mp6IiIiI1LTeiPHx8YEgCABerAFz8uRJnDx5UmM/lUqFpKQkTJo0qcDzCILARgxJJj7ftGQAYOnKETEVldxAH87jhuL8rCWi+tUl69FuzQL1axqVPzlpmbgw1V+j7jb/E+hZGJd+ICIiIqowzBvWQevff8TJfmMBlUpdf/jXUVye/D2aLf6G7yOJiIiICEAJNGKqVavGN5tU7iVcFjdiZPp6MK/PKYwqMsdu7XBn+wHER9xS1+Ku3MCjo6fh2KWNhMmoOMIX/on0x+L1fuw7N0XVXi0KOYKIiIjo9Tn09EKTeRNxZcZiUf32yk0wqloFDb4aIVEyIiIiIipLtN6IiYqK0vYpiUpd/OVrou8tXOpBpqsrURoqDYIgoPHEEQga+bWoHrHid1Rp6w65gb5EyehtxYXdwe31h0Q1HSN9NF/gwxsGiIiISGsaTP4Uqfce4s767aJ62LRFMLSvjBoDe0qUjIioaCqVSv3QJoVCodXzEdG7SxAE9aO803ojhqi8UymVSAi7IapZcVqyd4KVSz1U7d4eDw6eUNfSnzxD5Ja/UX/4RxImozelzMnFucnroVKKf6Fw+fojGFe1kSgVERERVUSCIKD58pnIePIUjw8EibaFfvoNDCpbw65jK2nCERHlk5OTg+TkZCQnJyMzM1Pr569UqRJu376t9fMS0bvNwMAAZmZmMDMzg245vVmejRiifFIi7yMnKUVU4/ow745GY4fgceBZKLKy1bVb/jtRvVcnGNpYSZiM3sSttQeReC1aVLNqUhN1R3aVKBERERFVZDIdHXhu+gnHuvog/kK4uq7MycGp/uPR+fgmWDauL2FCIiIgMzMT0dHRMDAwgKWlJYyMjCCXy7V6jeTkZJiZmWn1nET0blMoFEhPT0dycjLi4uJQrVo1GBgYSB3rjbERQ5RP3PkrGjVr98YSJCEpGNlWQp1P+uDmum3qmiIjE9dWbkLzWV9ImIxeV2r0U4Qv2iWqCXIZ3BeNhEwukygVERERVXQ6xkZov/tXHOkwCKl3/rshJDclDSfe/wxdTmyBcXUHCRMS0bssJycH0dHRsLKygo1Nyc0SIJPJtN7cIaJ3m1wuh56eHiwsLPD8+XNER0ejZs2a5W5kTIk1Ym7duoU///wT4eHhSEhIQE5OTqH7CoKAY8eOlVQUojcSd+6q6Hu5kSHMGzpJlIakUPeTPoj6+ygyn/63yHv0vuOo+UFXWPNOxjJNpVLh3JTfoMjMFtXrjeoBK5ca0oQiIiKid4ZBZWt02LsWRzoMQtZL7yUznjxDUK/P0DkoAPpWFhImJKJ3VXJyMgwMDEq0CUNEVNJsbGzUo2Osra2ljvNGtN6IUalUmDRpEpYvX/7aC35VhMV2qOKIOy9uxFi5NYJMh4PH3iU6hgZwHjcUF2YtEdXDflgNL/8fIdPh3T1l1Z2AIMSejBDVjKtWgsukPhIlIiIioneNae1qaL9nFY53GYbctHR1PfnWXZzsOxZeB9ZDx7D8TadBROVbcnIyLC0tpY5BRFRsZmZmSEhIYCNm8eLFWLp0KQDAyckJXl5esLW15bBEKhdyMzKRcPWWqMZpyd5NVbu2xb2dBxF35Ya6lnT7Hu7tOoja/b0lTEaFSXv4HJfnBGjU3RcOh44RP+wgIiKi0mPt5gzPLUtxss8YqBQKdf35mUs4O2wKPLcshYy/IxNRKVGpVMjMzISRkZHUUYiIis3IyAhPnjyBSqUqVwM8tN6IWbt2LQRBwOjRo7FixYpy9WQQJYTdgCo3V1Sz8WgiURqSkiCToen/RuH40K+gUijV9eurAuDQyRMG1pxSoix5MSXZeuSmZorqtT5ujypebKYSERFR6bPv1hYeq+Yh1PcbUf3hX0dxaeK3cFs2k78vE1GpyJuthjdJE1FFkPdaVt4aMVpftfj+/fsQBAELFy4sV08EEQDEnbuiUeOImHeXeZ0aqPXRe6JaTmo6In7+XaJEVJi7W08iJihcVDO0s4Tr7EESJSIiIiICag3tg8ZzJmjUI1dvwfUf1kiQiIjeRa+zbAARUXlT3l7btN6IqVSpEszMzGBiYqLtUxOVuPzrwxjaV4aRo51EaagsaPjZx9C3Fs+jG30gEM8vX5MoEeWX/jgOl/0KmJJs0QjomRtLkIiIiIjoPw2/HgUn3wEa9auzluLOhj8lSEREREREpU3rjZjOnTsjKSkJ9+/f1/apiUpc3DlxI4ajYUjXxBguE3w06mE/rIYy3zR2VPpUKhXO/+835CSni+o1PmoDh86uEqUiIiIi+o8gCHBbNhOO73fS2Hb+89l4+NdRCVIRERERUWnSeiNm+vTpMDc3x4QJE6BUKl99AFEZkfk0Dmn3H4lq1h5sxBBQtVs72DRrJKol34nGnW37JUpEeaJ2BOPxMfGUgoa2FnCb+4lEiYiIiIg0yeRytNr4I2xaiW8UUSmVOP3JJDw9eU6iZERERERUGrTeiKlduzYOHDiAsLAwNGrUCOvXr0doaCiio6OLfBBJLf9oGACwdm8iQRIqawRBQNMpoyDIxS+Z11dvRtrjWIlSUUZsAi7O+kOj7v7DCOhZcEoyIiIiKlt0DA3QbtdKmDd0EtWVWdk42XcsEq7ckCgZEREREZU0rTdiAKBevXro2bMnbt26hc8++wytW7dGzZo1C33UqlWrJGIQvZG48+K76gWZDFZujQrZm941ZrWrwWlgL1FNkZmFy9+vKneLg1UEKpUK5yavR06SeEqy6h+2hkPXZhKlIiIiIiqavpUFOuxbB6NqVUT1nORUBPX6DCl3eJMiERFRWeLj4wNBECAIgtRRqJzTeiMmJiYGrVq1wq+//grgxYdlr3pwCjMqC57nGxFj1tAJuia8q57+08B3IIyqVBLVnoZcxoNDJyVK9O66sykQj4+GiWoGlczhNo9TkhEREVHZZuRgC69966FvYymqZ8Y+R5D3p8iIeSZRMiIiKi3nzp3D9OnT4enpiapVq8LQ0BBGRkZwdHREly5dMHv2bFy/fl3qmESkRVpvxMycORO3b9+GiYkJ5s6dizNnzuDff//FvXv3inwQSUmlVCL+YoSoZsP1YSgfHSNDNP16tEb96uL1yEpMliDRuynlXgwuzQ7QqLsvHA59K1MJEhERERG9GbN6NdH+7zXQMTES1VPvPUBQT19kxSdKlIyIiErSjRs30KVLF7Ro0QILFizAmTNn8PDhQ2RmZiIjIwOPHj3C0aNHMXfuXDRq1AidO3fG5cuXpY5dYmrUqAFBENChQwepo0guKChIPfLG399f6jhUAnS0fcJ//vkHgiBg06ZN6NWr16sPICoDkq7/i5ykFFHN2p2NGNJk19oNVbu1E42CyU5MRviS39B8zpcSJns3KHMVODt+FRQZWaJ6zQFt4dijuUSpiIiIiN6ctZsz2m7/GSd6j4YyJ0ddTwy/hRPvj4LXgfXQNTORMCEREWnTgQMHMHDgQKSkvPj8qWrVqhgwYAA8PT1hZ2cHmUyG2NhYhISEYM+ePbh+/TqOHTuGZcuW8YN5Cfn7+/P5J63Q+oiYhIQEGBgYoGfPnto+NVGJeXb6okatUms3CZJQeeAycQT0zMQjL6L/CUJsSMW9S6WsuP7zXsRd/FdUM3a04ZRkREREVC7ZdWqNVv4LgXzzzsedv4oTfUYjNz1DomRERKRNly5dQt++fZGSkgJBEDBr1ixERkZi0aJF+OCDD9CyZUt4eHigV69e+Pbbb3Ht2jXs3r0bTk5OUkcnIi3ReiOmZs2aAMAFjKhcyd+I0bexhGm9mhKlobLOwMoCLhNHaNQvf/crcjMyJUj0boi/cg8Ri3eLi4KAlstHQ9fUqOCDiIiIiMq4av16wP3n2Rr1Z8EXceqj8VBkZUuQioiItCUnJwf9+/dHZuaLzwuWLFmCOXPmQMmVhT8AACAASURBVF9fv8jjPvjgA1y8eJE3uxNVEFpvxAwZMgSZmZk4ePCgtk9NVGKenbkk+r5S62ZsJlKRqr3XAZVbNBHV0p88xbVf/pAoUcWWm5GNs+N+hSpXIarXH/MeKreqL1EqIiIiIu1w8h0A14Vfa9Rjjp7G6cFfiaYuIyKi8mXTpk24c+cOAKBjx46YMGHCax9rZmaGfv36Fbjt+vXrGDduHBo2bAgzMzMYGhqiRo0aGDx4MI4ePVrkef39/dXrkQQFBQEA9u7dC29vb1SpUgX6+vpwdHTEkCFDEBERUeS5AODgwYMYOHAgateuDSMjI+jr68Pe3h4uLi4YNmwYAgICkJaWpt6/Q4cOEAQB9+/fBwCcOHFCneflR1RUlPoYPz8/UT03NxerV6+Gl5cX7OzsIJfLNdaauX37NhYuXAhvb2/UrFlTlK1Hjx5Ys2YNsrLEU5/n5+Pjo77u62zPycnBihUr0KpVK1hZWcHQ0BD169fHlClT8Pz5c43jo6KiIAgCvLy81LXhw4drPBdcR6f80/oaMZMnT8ahQ4cwcuRIbNu2DW3atNH2JYi0Ki36MdIfPBHVbDgtGb2CIAhwnToGRwd+IbpL8c72/bD3aolKbi4Spqt4rny7Fcn/PhbVzBtUReP/FfyGlIiIiKi8qf+lD3LT0xE+52dR/dHeYwgZOQ0tNyyUKBkRERXH2rVr1V9PmTJFK+ecO3cu5s6dC4VCfLPi/fv3cf/+fWzevBn9+/fH77//DgMDgyLPpVQq4evri3Xr1onqjx49QkBAAP7880/s2rUL7733XoHHDhs2DJs2bdLY9uTJEzx58gQRERHYuHEjTp06pbXPiRMSEjBw4ECEhoYWuk9YWBhcXV0L3JaX7eDBg/j555+xd+9e1KhRo9i5nj9/Dm9vb5w7d05Uv3XrFm7duoVt27bhxIkT6hml6N2i9UbMggUL0KZNG1y5cgXt27dHq1at4OLigipVqhR53KxZs7Qdhei1FLQ+TOU2bMTQqxk72KHh6MEIX7ZBVL8492d02rwMusaGEiWrWJ6cCMft9YdFNZmeDlqtGAO5vq5EqYiIiIi0r9G0MchNTceNn9aL6ve37YfcyACq3p4SJSMioreRlpaG8+fPAwAMDQ3RuXPnYp/zu+++w+zZL6a0NDc3x6RJk+Dl5QU9PT1cvnwZixYtwp07d7B9+3ZkZWVhz549RZ5v9uzZCA4ORteuXTFixAg4OTkhOTkZO3bswKpVq5CVlYWhQ4ciMjISlpaWomNXr16tbsI0aNAAo0ePhrOzM6ysrJCWlobIyEgEBwfj77//Fh23YcMGpKWloVu3bnj8+DGaN2+ODRvEn60AgIODQ4GZhw8fjitXrqBfv34YPHgwqlWrhri4OPUIGwDIzc2Fvr4+unbtik6dOqFRo0awsrJCSkoKoqKisHHjRhw/fhwRERH44IMPcO7cOejp6b36D6AIffr0waVLl+Dr64s+ffrAzs4ODx8+xPLly3H06FE8ePAAI0eOxPHjx0U/Y3h4OM6fP48RI15Mgz9//nz07t1bdG5jY+NiZSPpab0RkzdMTKVSAQDOnDmDs2fPvvI4NmJIKvkbMXJDA1g2bSBRGipvnAb2xOOgEMRduaGupT95iojl/nCdNkbCZBVD5vMkhIxfpVFv/HU/WDasJkEiIiIiopIjCAKafDsJuWkZiFy1WbTt7oad0I+Jgap7d06jTEQl7uKTV+9TkLRUOYzTAUdTwNak4H1iU4GHKW+fDQDcirjfOzwWyFYW/zzacPXqVeTm5gIAmjZtCh2d4n0UGxkZqf4M1dbWFsHBwXByclJv9/DwwKBBg9CxY0dcuHABf/31FzZv3oxBgwYVes7g4GBMnz4d8+fPF9W9vLxgY2ODefPmIS4uDps2bcL48eNF+2zZsgUAUK1aNYSGhsLU1FS03dPTEz4+PsjKykLOS9Ns5o0I0dV9cXOlsbExnJ2dX/t5uHLlCpYvX66R52VOTk6Ijo5G5cqVNba1b98ew4YNw9q1a/HZZ5/hypUr2LZtGz755JPXzlCQs2fPYt++fejevbu65urqivfeew9dunRBYGAgAgMDER4eDheXFzOp6OrqwtnZWTRtmYODwxs9H1Q+aL0R065dO74ppHIl//ow1i2aQKbLu+zp9QhyOdxmfYFjg7+EIvO/eUXv7T4Ee6+WsG1Z8DBYejWVUomQL1Yj81mSqF6pZX3UG6U5JJqIiIioIhAEAW5LpiM3PQP3Nu4Wbcv65zQufDEXzZfP4u/dRFSiPtz+tke+6L7MaAv4Nit4j79vA/NPve35X7hfxDIrn+4DYlKLfx5tePnDdVtb22Kfb8WKFerGzk8//SRqwuQxNTXFH3/8gUaNGkGpVGLJkiVFNmKaNm2KefPmFbht0qRJ+P7775GTk4OgoCCNxkdMTAwAwM3NTaMJ8zJ9fX3o6+u/8ud7Xe3atSuyCQMAFhYWrzyPr68vVq5cibCwMOzcubPYjZixY8eKmjB55HI5Jk+ejMDAQABAUFCQuhFD7w6tN2LyFngiKg+y4hORdC1SVKvsyWnJ6M2YVK0C53FDceXHtaL6pfkr0GnLMuiZFnIbEBXp5pqDeBJ4VVTTNTNCq+WjIZPLJEpFREREVPIEmQweq+ZBkZGJ6B3/iLb9u2YrALAZQ0RUDiQnJ6u/NjEp/mcDhw+/mLbb0tIS/fv3L3S/+vXro2PHjjh69CguXryI+Ph4WFlZFbjv4MGDC/3/xNzcHHXr1sW1a9dw9+5dje2Ojo6IjIzEiRMnEBkZiTp16rzFT/Xm3qZholAoEBMTg5SUFHUzC3gx+iQsLAyXL18u0VweHh7qrwt6Lqni4ydZ9E57flbzRdamdSG3bBAVoVa/HqjkJr6bIeNpHK4u+U2iROVbXNhdXF2wTaPu8dOnMK5qI0EiIiIiotIlk8vRasNCOPbWXE/g3zVbceGLueopwYmIqGwyMzNTf52a+prDdAqRlZWFW7duAXgxAkX3FbO5tG7dGgCgUqlw9erVQvdr0KDo6fnzGjgvN5XyfPrppwCA+Ph4uLi4oF+/fli3bh0iIiKgUCiKPG9xNG3a9LX2y8rKwvLly9GyZUsYGxvD0dERDRo0gIuLi/qxf/9+AOLRS2+rqOfy5UZYQc8lVXxab8RERUVp+5REJSb/tGSCTAabFq/3Yk70MkEmQ7OZ46BjZCCqR+87jkeBr14ni/6Tk5qBM5//AmWO+E1b7SFeqNbTo5CjiIiIiCoema4uWm/6qdBmzMUJ89iMISIqw2xs/ruRMDY2tljnSkhIUL/m29nZvXL/KlX+WwAnLi6u0P1etQi8TPbi4+OCGiuDBg3CDz/8AENDQ2RlZWHnzp3w9fWFi4sLrK2t0bdvX/z9999a/7/K0tLylfs8evQIrq6umDBhAkJDQ5GVlVXk/unp6cXOVdRzmfc8AgU/l1TxaX1qMicnJ3Ts2BGffvop+vTp88rurJT8/f0xfPjwV+737Nkz0Qvny/bt24dffvkFFy9eRHJyMuzt7dGjRw9MnToVVatWLfK86enpWLx4MXbs2IE7d+5ALpejfv36GDJkCD7//HPI5fK3+rno9eVvxFg2bQBd06L/AyIqjLG9LVy+HIHLC1aK6pe/XQmrRnVhWNlaomTly4Wp/ki9J36DalbXAc3mDJEoEREREZF05Hp6aL3pJ5wZMgkP/zoq2ha5+sUiyW7LZnKaMiLSql2Fz3pVpLTUVBibmMCx8OVC8H5doFmVwrcX17qeQLay5M7/JlxcXKCjo4Pc3FyEhYUhNzcXOjpa/zhWUlOmTMGwYcOwbds2HD16FGfOnMHz58+RlJSEXbt2YdeuXWjfvj327NnzWuu2vI7X+cx06NChuHHjBgDA29sbI0eORJMmTWBrawtDQ0N1Y2To0KH4448/tJKLqCha/5evVCpx9OhRHDt2DFZWVvjkk08wcuRINGrUSNuX0hqZTIZKlSoVub0gEydOxNKlS9X7mJiY4N69e1i5ciUCAgKwf/9+eHp6FnhsbGws2rdvrx5SaGRkhKysLJw7dw7nzp3Djh07cOjQIRgaGhbzp6PC5KZnIP5CuKjGacmouGr07oLHJ0IRe/qiupadnIILc5ahzc9+EAp5PaEX7m0/haidp0U1uYEuPFeNg46R9hb2IyIiIipP8poxu7sMQU6I+HcYdTNm6Qy+1yQirXF7y0ZJUpIC5uZF72Nr8uJRUlxsS+7cb8rExATNmzdHSEgIMjIycOTIEfTo0eOtzmVlZQVBEKBSqRATE/PK/V/ex9q6ZG8MrVy5MsaPH4/x48cDAG7cuIEDBw5g5cqVuHv3Lk6cOIExY8Zgy5YtJZojz+3bt3H8+HEAwMCBA4u8bkJCQqlkItL6u7SLFy9izJgxMDc3R1xcHJYtW4bGjRujdevW+O2335CWlqbtSxZb1apVERMTU+ijoMWsNmzYoG7CzJ49G0lJSUhKSsLNmzfRunVrJCUl4YMPPkB8fHyB1+zfvz9u3bqFKlWq4MiRI0hLS0N6ejq2bt0KU1NTnDp1CuPGjSvRn/td9+zMJSizc0S1ym2aS5SGKgpBEOA2Yzz0LcXvPJ+dv4rIzX9LlKp8SL7zBBem+WvUXf0Gw6JB0SMMiYiIiCo6uZ4eTKYMg+P7nTS2Ra7egtDRM6HkVCdERGWOr6+v+usff/zxrc+jp6eHevXqAQAuXLiAnJycIvc/c+YMgBefUzRu3Pitr/s2GjRogEmTJuHChQtwcHAAAOzatQvZ2dmi/UpqNGd4+H83LXz88ceF7qdSqXDx4sVCt5cmjmyt+LTeiHF1dcUvv/yCx48fY+PGjWjbti0AICQkBL6+vqhSpQo+++wzhIaGavvSpSYnJwczZswAAIwaNQp+fn4wMXnRyq9Xrx727dsHOzs7PH/+HD/88IPG8fv378fJkycBADt37kTnzi/m+5XJZBgwYABWr14N4MXUadevXy+NH+mdFBuU7++gIKByO3dpwlCFYmBtgWYzx2vUr63chMRbdyVIVPblpmch2Hc5ctPFc7Y69mgOp6GaHzYQERERvYsEXR20DlhcYDPm3u+7cHbYFChf8cEcERGVrk8++QS1atUCABw/fhzLli177WNTUlLw559/qr/v3r07ACAxMRHbt28v9Ljbt2/j2LFjAAB3d/cCbzIvDZaWlvDweLHWa3Z2tsYi9XkzAb1q/ZY3lZubq/66qLVfdu3ahSdPnmj12m/r5VmRtP18UNlQYuOWDQwMMGTIEAQFBeH27dv4+uuvYWdnh9TUVKxbtw6tW7dG48aNsXz58nI3BOzYsWN4/PgxAGDatGka2y0tLTF69GgAQEBAgMaCVHnzDnp5eaFVq1Yaxw8cOBA1a9aEUqnE5s2btR2f/t/TfI0Yyyb1oW/96sW+iF5HlTbNUeuj90Q1VW4uzs9cjNxM/oea34XpvyPpxgNRzcjeGh4/fcq7QoiIiIheItfTK7QZE73jHwQP/BIKvt8kIiozdHV1sX37dhgYGAB4sdSBn5/fKz9s37t3L9zc3LBv3z51bezYseo1ZiZNmoR///1X47jU1FQMHToUSqVSfb2S8vvvv2uMcnlZQkKC+mZ8c3NzjYaQvb09AODff//V+Py0OOrWrav+2t/fv8Bz37hxA59//rnWrllcec8F8KKRRhVPqUwgW7t2bXz33Xd48OAB/vrrL7z//vuQy+WIiIjAxIkTYW9vj0GDBiEoKKg04hRb3hyDDRs2RPXq1QvcJ2++x4cPH6rXgcl/fGFzQgqCoO5wHz16tMB9qHiyk1IQfzFCVLPt0FKiNFRRuYwfBtOa4im1UqIe4uqS9RIlKpvubDmBe1tPimqCXIbWKz+HvmUJThxMREREVE7J9fTguXkJqvV/T2Pbo33HcfLDz5GbniFBMiIiKoibmxt27twJU1NTqFQqzJkzB3Xq1MH//vc//P333wgNDcX58+exb98+zJo1C02aNMH777+PyMhI0XmcnJwwb948AC/Wn3Z3d8e8efMQHByM8+fPY82aNXB1dVU3P3r37o2BAweW2M/l4+MDe3t7jBgxAuvXr8epU6cQFhaGwMBALF26FC1atFDfzD527FiNdbjzZlJ6/vw5xowZgzNnzuDmzZvqx6umXytM06ZN0bRpUwDAoUOH0KlTJ/z555+4cOECjh8/jq+//hoeHh5ISUmBm5tbMZ4B7XF0dESNGjUAAOvXr8dvv/2GK1euqJ+L6OhoaQNSsemU5sVkMhm8vb2hVCrx9OlThIaGQqVSISsrC1u3bsW2bdvg6uqKJUuWqP8hloZnz56hWbNm6oaJg4MDOnTogPHjx8PFxUVj/7zpwpydnQs958vbrl27hvr16wN48cLy7Nmz1z6eU5OVjKcnz0P1/3cG5LH1YiOGtEtuoA/3eV8haPgUKHP+GxYbtfswKjdvDMcubSRMVzYkRNzHxW/8NepNZgxEpRb1Sj8QERERUTkh09VFK/8foGNkgLv+u0TbYo6dQVAvX7TfvQq6ZryxhYioLHjvvfcQGhqKL774AkePHsWDBw+waNEiLFq0qNBjunfvjsmTJ4tqU6dORXZ2NubOnYvExETMmjWrwGM/+ugjbNy4Uas/Q0Hi4uKwYcMGbNiwodB9fHx84Ofnp1EfPXo0fv31V8TGxmL16tXq5Rry3Lt3T92ceBOCICAgIABeXl54+vQpAgMDERgYKNrH1NQUW7Zswe7du8vMOjGzZ8/G8OHDkZSUhJEjR4q2tW/fvtwMYqCClcqIGODFELNp06ahatWq+PDDDxESEgJBEPDee+9h/fr1GDBgAPT09HDp0iV07NgRhw4dKq1oSE9PR1hYGPT19ZGTk4PIyEisXbsWrq6uBS6ildfJzVtsqiBGRkawsLAAANFcg3nHvur4vG0pKSlITU19sx+IXik2KET0vaCjg0qeZaMDThWLRd2aaDR2qEb90oJfkBr9uIAj3h3ZyekI9l0GRab4DhfH7m6oP6rgEYNERERE9B+ZXA6PX+ehzpjBGtueBV/E8R4jkBWfKEEyIiIqSIMGDXDkyBGEhoZi2rRpaNWqFRwcHGBgYAADAwPY29ujS5cu8PPzw82bN/HPP/8UeCP3rFmzcPXqVXz++eeoX78+TExMoK+vj+rVq+Pjjz/G4cOHRdOhlZRr167hp59+wocffggXFxfY2tpCR0cHxsbGaNCgAUaOHIlTp05hw4YN0NXV1Tje1tYWFy5cwPjx49GwYUMYGxtrbXryhg0b4sqVK5g4cSLq1q0LfX19mJqaokGDBpg4cSKuXLmC3r17a+Va2uLj44ODBw+id+/ecHBwgJ6entSRSIsElTYn4MsnMzMTO3bsUA9NAwCVSgUHBweMGDECn376KapW/W/antjYWIwfPx5//vknPDw8EBISUtipteLw4cM4e/Ys+vbti7p160JPTw85OTkIDg7GtGnT1MP4AgICMGjQIPVxdevWRWRkJKZPn4758+cXen4HBwc8fvwYCxYsUK8lc+bMGXh6egIAIiMj4eTkVOCxR44cQdeuXQG8aN5UqVJFY5/Fixdj8eLF6u8TEhKwa9cujf1IU9L4hVDc/69BplO/Jsx+mCBholdTZWUDslLrnZIWqZRKpC74DbmXb4rq8hr2MP1uPAQ9zTcjpZQMUGRB0NMDUDrrsGRmK2CgJ4dKpULqwo3ICRFPESizs4bZjxMgMzEs5AxERMWhAlRKQF7wL6SZmZkl/ssqEVFxFPY6pVKpkLFxHzJ3HtPYJq9eBaZzRkNmZV4aEYmojKpUqRJq1qypMTWUtqlUKq7zSUQlSqlU4t69e+pZp97EyJEj8fDhwxJI9WolMjXZpUuXsG7dOmzZsgXJyclQqVSQyWTo3r07Ro0aBW9v7wJf+G1tbbFx40bs27cPERERBZxZu7p27apuduTR1dWFl5cXTp48ifbt2yMkJARff/01Bg4cWOL/Wb2pr776Cl999ZX6+0qVKqFbt24SJiofMp/GYfdLTRgAqNenGxqX4edOpVAgPegC5JZmEORl6+8hvZ6shd/g2JCJyHwap64poh7DcscJuE4dLUkmVW4OVLFHYeDWAoJO6dxlcSj0Cbq1qIIbqw4gLH8TRl8XXf/4CpbOBa+9RURUbCoFkBUP2HUGZHKNzYcOHeJ7KSIq04p6nVJ164ZrLqsQ7rdcVFfcf4Icv7Xw2rcWpnVqlEJKIiprFAoFbt++DTMzM8jlmu+BtCkpKQnm5mz8ElHJUSgUMDQ0ROfOnUv8NU2btP6JrqurK9zd3bF69WokJSXB3t4es2bNQlRUFPbt24devXoV2dAwMDBA5cqVkZEh7cKCenp6+PbbbwEADx8+xOXLl9XbTExezLGbnp5e5Dnytpuammoc+6rjX9728vFUfLEnQjVqth24PgyVLH0LM3jMn6TRSLu36yAeHD4lUSppxJyKwJV5WzTqzRcMYxOGiIiI6C0JggDnaWPg+sPXGtvSoh7iiNdgxF+6JkEyIiIiItJ6I+bKlSvqtV/++usv3L9/H35+fnB0dHztc0ycOLHQhaZKU4sWLdRf3717V/21vb09AODRo0eFHpueno7ExBdz8b48rVjesa86Pm+bqampqHlDxRcbKG7EyA30YdOyqURp6F1i07QhGo4eolG/vOAXpNwv/PWgIlHExuP0qBVQKcWzYtbs3xa1Pm4vUSoiIiKiiqP+BB+4/zIHyDc1UNazeBzrMhQxx85IlIyIiIjo3aX1Rkze6Je9e/e+cvRLYSZMmIDZs2drO5rWNGzYEACKnD7t5W2NGjVSf21jY4NKlSq99vF51yLtiQ0Urz1k08oVcgN9idLQu6buJx/AtnUzUS03PROhUxciN13akYAlLTc9C6nf+SM7IVVUt2hUDc2/8+E8wkRERERa4vRpf3huXgJZvrUIc1PTcaL3aET/+Y9EyYiIiIjeTVpvxLzp6JeyLDT0v5ETNWvWVH/dqVMnAMCNGzcQHR1d4LEHDx4EADg6OqJevXqibXnH5+2Tn0qlwqFDhwAAnTt3fsv0VJCUO9FIvSv+M7Pt0KKQvYm0T5DJ0NzvSxhUthbVk+9E4+L8FVCpVIUcWb6pVCqETloLRZR4fSY9SxO0/e1L6BixGUpERESkTdU+7IYOe9dCx9RYVFfm5OD0kEm4vTJAomRERERE755SX/X72bNnSEpKKu3LanjVh505OTmYOXMmAMDBwQHNmv13B3vHjh1hb28PlUqF77//XuPYxMRErFq1CgAwZMgQjbu8hwx5MTVRYGCgqNmTZ8eOHbh79y5kMhkGDRr0Zj8YFenJIc21OOy6tJEgCb3L/lsvRryg2KOjpxEZ8JdEqUrWzVUHEL1HPBpNkAnwXD0OJtUqS5SKiIiIqGKz7dACnY5uhIGtjXiDSoWLE+fjqt+yCnsjEBEREVFZopVGTHJyMpKTkwvdnpWVhcmTJ8PGxgZ2dnawsrJCrVq1sHz5cm1c/q3cv38fLVq0wNq1axEVFaWu5+bm4sSJE+jQoQPOnHkxd+7ChQtFU6zp6upi/vz5AIBVq1Zh7ty5SEtLAwDcvn0bvXr1wpMnT2BjY4MpU6ZoXNvb2xvt2rWDSqVC3759cezYMQCAUqnEjh074OvrCwDw8fHh1GRa9iTfouj6la1h5crnmEqfTdOGcPlyuEY9YsVGPD1/VYJEJefJiXBcmb9Vo9505sewa+ssQSIiIiKid4dV04boHBgAk5pVNbZd+24VQj6dBkV2tgTJiIiIiN4dxW7EnDx5EpaWlqhfvz5yc3M1tisUCvTo0QNLlixBfHw8VCoVVCoVoqKiMHHiREycOLG4Ed7auXPn8Nlnn6FmzZowNDREpUqVYGxsrG7C6OrqYsmSJRg8eLDGscOHD8eECROgUqkwe/ZsmJubw8LCAvXq1UNwcDDMzMywZ88eWFlZFXjt7du3o169enj06BE6d+4MY2NjGBsbo3///khOTkbbtm2xYsWKkn4K3imKzCzEBolHIFXp4gnhLdYxItKG2v29UbVHvgXqlUqcm/4j0mOeSRNKy1LuxuDM6BVQKcV3Wlb/sDXqjeohUSoiIiKid4tp7WroHBQAiyYNNLZFbfoLQT19kZ0g/cwVRERERBVVsT+BPnHiBFQqFYYMGQIdHR2N7evWrUNQUBCAFwvPL1iwAMuWLUOrVq2gUqmwfPlyXLhwobgx3pitrS2WL1+OgQMHon79+jA2NkZiYiIMDAzQtGlTTJw4EREREfjyyy8LPcfSpUuxd+9edO/eHZaWlsjMzESNGjUwZswYhIeHw9PTs8jrX7p0CfPmzYOLiwsEQYCuri7c3d2xfPlyBAYGwtDQsCR+9HfW01MXoMjIFNWqdG0rURoiQBAEuE77HOZ1a4rq2YnJCPnf91BkZkmUTDuyElJxYuiPyE5ME9UtnavDY9FIjWkbiYiIiKjkGNpVQuejG1G5gDUyn544hyPtByH13kMJkhERERFVfJqdkzcUHBwMQRDw/vvvF7j9119/BQA0bdoUp0+fhoGBAQBg7Nix6NSpE06ePIkNGzagefPmxY3yRgwNDTF+/HiMHz++WOfp2bMnevbs+VbHGhkZYcaMGZgxY0axMtDryT8tGQQBVToX3iwjKg06BvpouXAqAodNRnZyirqeePMOLs5fAfd5X5XLhoUyJxfBvsuRcidGVBfMjNH2t4nQMdKXKBkRERHRu0vXzAQd/l6DUN9vcH/bftG25Ft3cbjdQLTb+QtsPJpIlJCIiIioYir2iJj79+9DEIQCGykxMTG4evUqBEHAN998o27CAIBMJsOMGTOgUqnUa7EQlaQnh8SNGGt3F+jbWEqUhug/xg62cJ//FZBvmryHh0/h1m87JEr19lQqFS5M+x1PT18X1WW6cph8PRTGVW0KOZKIiIiISppcXw+t/H9Ao6mjNLZlPY3D8S7D8GDPYQmSKOUA/wAAIABJREFUEREREVVcxW7ExMbGwtzcXNRkyXP27NkXF5HJ0K1bN43tbdq0AQBERUUVNwZRkVKjHiH51l1RjdOSUVli29IVjcYM0ahfX70Zj46Vr2b1rTUHcScgUKPuvmgkdBvVkiAREREREb1MkMnQeM6X8Fg9H0K+KcYVmVkIHvglbizZAJVKVcgZiIiIiOhNFLsRk5GRgczMzAK35a39Uq9ePZiYmGhs19fXh4WFBdLS0jS2EWmTxrRkAKp0YyOGypa6Q/ugao/2GvULfkuRcONfCRK9uUeHL+HynM0a9QbjeqLWgHYSJCIiIiKiwtT26YsOf6+Grlm+39dVKoRN/QHnxsyEIitbmnBEREREFUixGzHW1tbIzMxETEyMxraQkJBCpy3Lk5mZWeBoGiJtyj8tmZ61BazcnCVKQ1QwQRDQ7JuxsHKpJ6orsrJxdvICZDyLlyjZ60mIuI8zn68E8t056djdDU2m9ZcoFREREREVxa5Ta3QOCoBRtSoa2+5u2Inj3YcjI/a5BMmIiIiIKo5iN2JcXV0BAH/88Yeo/uzZMwQHBwMA2rUr+C7ox48fIzMzE/b29sWNQVSo3IxMxBw/K6pV6ewJmVwuUSKiwsn19dDyh2kwtKskqmc+i8fZSd8iN6PgEYhSS3vwHCeGLEJumjifpXN1tPplDARZsf+7ISIiIqISYtGoLrqe3AqrZo00tj0/cwmHPfsjPux6AUcSERER0eso9idjAwYMgEqlwrx587Bz505kZWXh3r17GDZsGHJycqCvr48+ffoUeOypUy9GKTg7c2QClZzY42ehSM8Q1ap05xRJVHYZWFug9U/TITcUjxZMvHkH5775EcpchUTJCpaVkIqgwT8gIzZRVDe0s0S7jZOgY8RRj0RERERlnWGVyuh0dCMce3fW2Jb+4AmOdhiM6J0HJUhGREREVP4VuxEzePBgeHh4IDU1Ff3794eRkRGcnJxw6NAhCIKAL774ApaWlgUeu3XrVgiCgLZtuVYHlZxH+46LvhfkctizEUNlnHmdGnCf9xUgCKJ6zOkLCPthVZlZOFWRmY1Tw5cgOfKxqC431Ec7/69gVMVKomRERERE9KZ0jI3QZusyOM8Yq7FNkZGJ04Mm4uqc5VAplRKkIyIiIiq/it2IkclkOHDgALp27QqVSqV+AMCwYcMwf/78Ao+7c+cO9u3bBwDo2bNncWMQFUilVOLR/iBRrVLb5tC3spAmENEbsG/nAZcvhmnUo/Ycwa0Nf0qQSEylVOLs+FV4FnpLVBfkMrRZ+wWsmtSUKBkRERERvS1BJoPLzHHw3LIUciNDje3XFvyK4AFfICclTYJ0REREROWTjjZOYmVlhYMHD+LWrVsIDw8HADRv3hw1atQo9Bi5XI49e/ZAV1cXtWvX1kYMIg1x564gM9/Cko49O0qUhujNOQ3qjfSY57izbZ+ofn1VAAwrW6O6RH+fVSoVLs0OwIN95zS2uS8aCftOTSRIRURERETaUu3DbjCtXQ0n+41FevQT0baHfx/DYc/+aLNtGcwbOEmUkIiIiKj80OrqyfXq1UO/fv3Qr1+/IpswAFCjRg14e3uja9eu2oxAJPJw73GNmkOvThIkIXo7giCg8ZfDYe/VUmPbpW9/QWzIZQlSATdXHcDtdYc06s6TP0Ttj9tLkIiIiIiItM2ySQN0O70Dldq4aWxLvnUXhz0H4P6OAxIkIyIiKr/8/PwgCAIEQUBUVJTUcaiUaLURQ1TWPMrXiLFoXB8mNRwkSkP0dgS5HO5zJsK6SQNRXaVQIOTrhYi7erNU89zZHISwuVs06rUHdYDzV31KNQsRERERlSyDytbw+uc31B7xkca23LR0nBkyCRcnLYAyJ0eCdERUUlRKJVQKRcV/lMKaV1FRUeoP3Tt06FDi1yOSSkZGBs6ePYsVK1bAx8cHzs7O0NHRUf/9DwoKkjqipLQyNRlRWZR8+x6Sb90V1Rx7cVoyKp/kBvpouWgaTvhOQ+r9R+q6IiMTZybOQ7tV38K8To0SzxG97xzOT1mvUbfv1ATNFw6HIAglnoGIiIiISpdcTw/uK+fA0rUhLn2l2XS5veIPxF+6Bs+AJTCyryxRSiLSFpVSiayL16FIfvO1oLLTUpFubFICqUqG3MwY+m4NIcgqxr3q/v7+GD58OAAgMDCQjZ9SlPd5yLBhw+Dv7y9tGIkMGjQIe/bskTpGmcVGDFVYD3Yf1qg5sBFD5Zi+hRk8l85C0MivkRWfqK7npKQheLwf2q9ZAJNq9iV2/SeBV3H281+gUqpEdWvX2vBcMx4yHXmJXZuIiIiIpCUIAup8NhBWrg0R/PGXSH8gXjfm+ZlLONSyLzw3/YTK7TwkSklEWqFSQZGcBrm5CfCGDQqZrgxyk3LSiFEqoUhKBVSqV+9LpEV+fn7w8/OTOobWqV76t2RkZISmTZsiNjYWd+7ckTBV2VEx2r1EBYj+86Doe+Pq9rBs2lCiNETaYexgizY/+0HX1FhUz4pPxKlxs5Ee+6xErvvs3G2cGrEUyhyFqG5ezxHtN02GjpFBiVyXiIiIiMoWa/fG6B6yE3adWmtsy4x9juPdR+DaD2tKZbofIiphMhkEecV9vGmTiYiK1qdPH/j7+yM8PBzJyck4ffo02rRpI3WsMoOvOFQhpURGITHfuhlVP+zOaZOoQjCvUwOeS2dBbihufmTEPEPwOD9kvjRaRhsSIu7jxCc/QpGZLaqbVK+MDlu/hr6VqVavR0RERERlm76NJdrvXYNG00ZrbFMpFLg6cwkCvT9FRkzJ3CREREREZc+wYcMwbNgwODs7Qy7nrCn5sRFDFVL0rkMatWr9ukuQhKhkWLnUQ6tF0yDTFc8wmXr/EU5/MQfZSSlauU7SrUcI/HghcpLTRXVDWwt4bZsKIztLrVyHiIiIiMoXmVyOxn4T0G7XSuhamGlsjz1+Fv+498GTw8ESpCMiKl86dOgAQRBQo0YNAEBqaiq+++47uLq6wszMDCYmJmjSpAnmzZuH1NRUjeODgoIgCIJ6fRgA8PLyUi+Snvfw8fEp8PrZ2dlYu3YtvL294eDgAH19fVhaWqJZs2aYNm0anjx5UuBxL19bEAT12igHDx5Ev379UK1aNejr66tvjHZ2doYgCKhSpQoUCkWh58wzfvx49bkjIiIK3Cc1NRWLFy9Gp06dUKVKFejr68Pa2hqtW7fGggULkJhY+M2q/v7+GgvJ7927F97e3upzOTo6YsiQIYVev0aNGqIbv3///XeN5z3/jeF+fn7qelRUVKH5VCoVtm3bhg8++ED05+Lq6oqpU6fi0aNHhR4LFP/vFWkXGzFUIWlOS+YAKzdnidIQlYzKHk3g8e3kF0OqX5J0+x6Cx88udjMmOfIxjn+0AFnPk0V1PQtjdNj6NUyqcyFWIiIionedg7cXup/9ExZNGmhsy3oah6Bevgj75kcoc3IkSEdEVP7cuXMHzZo1wzfffIOwsDCkpKQgLS0NV69exaxZs+Dp6YmEhAStXS8sLAwNGjTAZ599hgMHDuDx48fIzs5GYmIiLl++jO+//x516tTBzp07X3kulUqFUaNGoUePHti5cycePHiA7Oz/ZtcYOnQoACAmJgaHD2uu7fyynJwcbNmyBQDQrFkzODtrfq537Ngx1K5dG5MmTcLx48cRExOD7OxsxMfH4+zZs5g+fTrq1q2LkydPvjK7UqmEr68v3n//fRw4cEB9rkePHiEgIADNmzfHgQMHXnkebXn27BnatGmDgQMH4q+//hL9uYSFhWHhwoWoU6cONm3a9FrnK+2/V6SJjRiqcAqelqwbpyWjCsm+Q0u4zRyvUU+8ebdYzZiUuzE4/tECZD5LEtV1jPTRPmAKLOpXfavzEhEREVHFY1KrKrqe3II6YwYXuP3GT+txtOMQpN57WMrJiIjKl/T0dHh7e+PRo0eYNGkSjh49iosXL2L79u1wc3MDAFy9ehWTJk0SHefu7o7w8HDMnz9fXfvtt98QHh4uenz77bei48LDw9G2bVvcvXsXRkZG+OKLL7B9+3acO3cOp06dwnfffQc7OzukpaVhwIABOH78eJH5ly1bhjVr1qB58+bYsGEDzp07h5MnT2LBggUAgCFDhkD2/2vzbNy4schz7d+/H3FxcQBeTHmV35EjR9C9e3c8ffoUlpaWmD59Onbv3o0LFy7g+PHjmD59OszMzPDs2TN4e3vj2rVrRV5v9uzZWLduHbp27YqtW7eqzzNmzBgIgoCsrCwMHTpUo1lx+PBhhIeHq7/v3bu3xvP+8vbXkZmZiS5duuDMmTMAXvz5/vHHHzh//jyOHTuGr776Cnp6esjIyMDQoUOxa9euIs/3tn+vSLt0Xr0LUfnCacnoXVPtPS/kpGfgyg9rRPXEm3dxatxstF0xB3rmr7+OS0pULI71+xYZseLhu3IDXbTbOAk2zZy0kpuIiIiIKg65gT6aL50BO6+WCB01A9kJ4ht64s5dxUGPPnD/xQ/V+3tLlJKIqGx79uwZMjMzERwcDFdXV3W9WbNm8Pb2hpubG27evImAgAAsWrQI1tbWAABjY2M4OzvjwoUL6mNq1qxZ4CiSPAqFAgMGDEBqaiqcnZ1x6NAh2Nvbi/Zp06YNRvwfe/cdHkW1/gH8O7vZTbLZ9EIaJSA1CSU0KaEJAQSk96YiV0XBq8JVrHhBULxg43oR+ClIixSDAkoA6b0TeuglkJDes3V+f2yyZMluEkiym/L9PM8+O3vOmTPvjusY551zzssvIzw8HLGxsXj99ddx6dIlYzLlcWfPnsWIESOwZs0akzVCwsPDAQD+/v7o1asXoqOj8fvvvyMjIwMuLkWntwQeJWpkMhlGjx5tUpeRkYGxY8dCq9WiW7du2LRpE1xdXU3adO/eHRMnTkSnTp2QmJiIt956Czt37rR4Pg4cOIAPP/zQJJlV0I+Xlxdmz56N5ORkrFq1ClOnPnogtlGjRibt3dzcij3vpTFv3jycPXsWADB8+HCsXbvW5Hz26NEDL7zwAiIiIqBWqzF58mRERERAqVSa7e9pf1dUvjgihqoVURRxa+1mkzJOS0Y1QYNhz6PF9MlFytOvGJIxpR0Zk3X7IXYNnYvcB6ZPeEgdZOiy4l3U6tSsXOIlIiIiouopcGBP9Dn2G7w6hhWp02Rk4dD46Tg0YXqRRA0RERl89tlnJjfLCygUCmMCQK1WG0dLPK2NGzfi0qVLAIBVq1YVScIU8PHxwYIFCwAAsbGx2Lt3r8U+XVxcsGTJkmIXai+Yniw3Nxfr16832yYlJQVbt24FAPTt2xfe3t4m9YsXL0ZiYiIcHBwQGRlZJAlToGHDhvjkk08AGKYxu3nzpsW4WrZsidmzZ5ute/fddyGTyQDAuJZMRdFoNPjhhx8AAJ6enli6dKnZ89m1a1dMnz4dgOF8rVixoth+rfW7IsuYiKFqJfX0RWRcum5SVmdYH05LRjVCgxH9ik3GqNIyzOz1SNadh/h76OfIuZ9sUi6xlyH8p7fh24UJTSIiIiIqmVMdfzy3YwWCZ74GmPl/sdu/bsWfrQci/m/e7CEiety4ceMs1rVr1864fePGjTIdp2A6q2bNmqFFixbFtu3WrZtx++DBgxbbDRgwwGJSpMDgwYONo2AsTU8WGRlpXFvG3LRkBbH36NEDtWrVKpfYx44da/H+oaurq3HkS1nPe0lOnTqFpKQkAMCoUaOKPZ9Tpkwxbpe05o61fldkGRMxVK3cXP17kbJ6Y1+wQSREtlFsMua1j5CbmGJ2v4zrD/D34DnIiXssCSO3Q/j/vQW/7s0rJF4iIiIiqp4kdnZoPustdP/rJzj4ehWpz41LwO7nJ+HkO3Ohzc2zQYRERJWPl5dXkdEfhXl4eBi3MzKKf9iyJMeOHQMAXLx4EYIgFPtydn403fmDBw8s9tmyZcsSj+vo6Ijhw4cDAPbv3292lErB6A4PDw/079/fpE6n0+HkyZMAgD///LPE2ENDQ0sVe9OmTYuNu+Dcl/W8lyQmJsa43aFDh2LbBgQEoE6dOgBgnMrMHGv+rsgyJmKo2tBrtbi97k+TMveWTeEW3MjCHkTVU4MR/dBixj+KlGfcuIO9k2ciOy7epDzt8j1DEua+aZJGIpOi89Jp8H+u5D+kiIiIiIjM8e3+LPqe+B2BA3uarY/970pEtx+KlFPFL6JMRFQTODk5FVtfeG0WnU5XpmM9fPjwqfbLycmxWOfu7l6qPgpGuYiiiJUrV5rUXblyxZgkGjVqFORyuUl9amoqtFrtk4RsVFzspT33ZT3vJUlOfvSArK+vb4nt/fz8iuz3OGv+rsgyO1sHQFRe4ncchOqh6UWn3hiOhqGaqcHw5wEAZ79aYlKecz8BeyfPROfvP4NzXT+kXU/EoTmroE7LNmkn2EnR6cepCIgoOrc3EREREdGTcPD2QOdfv8PNVb/j5NtzoM00/dsz48oNbA8fheCZr6HZvyZD+thNNyIiKn8FyYywsLAS1xcprLhkS3FrwxTWuXNnBAUF4ebNm1i5cqVxHRfAdLoyc9OSFU7CDBgwAHPnzi3VMQHDejdEtsJEDFUbj09LJkgkqDuyn42iIbK9BsOfh1Quw6l5/wP0emN5XlIq9r36IZq8PAwXl2yBNkdtsp/EXobOy6YhoGfRRdyIiIiIiJ6GIAioP34QfMLb4sgr7yNx/wmTelGrxfnZi3Bv0w60X/I5PMKCbRQpEVHN4O3tjXv37iErKwshIdZdE1YQBEyYMAGfffYZrl27hkOHDqFjx44QRRGrVq0CADRp0sRk7ZICnp6eEAQBoihCpVJZPfaK5unpadyOj48vpqVpm8L7UeXEqcmoWlCnZyJu8y6TMt+eneDoa3n+Q6KaoN7AXmg3510IdqZ5d3VGJmK++blIEkbqaI+uK99lEoaIiIiIKoSyXgB6RC9Hy3kzIJHLitSnnbuC7Z1H4uzHX0OXp7JBhEREVZelxebNad26NQDg6tWrSEhIqKiQLJowYYIx3oJRMHv27MGdO3cAmB8NAwAymQzNmxvWsT127BjUarXZdlVVwXcDgMOHDxfbNi4uDrdv3wYAtGjRokLjorJjIoaqhbtR24v8kV5vLKclIwKAwJ6d0GHBB5DaFz/Fg53SAd3X/gu+4dXraRIiIiIiqlwkUimavvMyIg6th1to4yL1ok6Hi/OXYFu7IUg6ctoGERIRVU2Ojo7GbZWq+GT2kCFDABjWaVmwYEGFxmVO/fr10blzZwDAunXroFKpjAkZiUSCcePGWdy3IPa0tDQsW7as4oMthYJzX9J5L0lYWBi8vQ0PlkdGRiI9Pd1i28WLFxu3+/TpU6bjUsVjIoaqhRvLN5p8tlMqEPjCczaKhqjy8e0Qhk7fz4Kdk8JsvdzNCT3Wz4R3+6L/I0xEREREVBHcQxsj4uA6BM98DYKZdQUyrtzAjm5jcWrGF9Dm5NogQiKiqsXf39+4HRsbW2zbMWPGoHFjwz2ABQsWlLhOTHZ2Nr7++mvoC019XlYTJkwAAKSmpiIyMhIbNmwAAPTo0QOBgYEW95s2bZpxKq7p06cjOjq62OMkJydj0aJF5RS1eQXnvqTzXhKZTIYpU6YAMMQ9efJk6HS6Iu0OHDiAr776CoBhWrLx48eX6bhU8bhGDFV5aRdikXTY9Cmp2kP7wE7haGEPoprJq2UzdFk8BwenfQZV6qMnKuw9ndF93Uy4N6tjw+iIiIiIqCaS2svRfNZbCBzUC0f/8RHSzl4ybSCKuPLdCtz742+0+e4T+PcOt02gRERVQKtWreDk5ITs7GzMnz8fPj4+aNasGWQyw1SQrq6u8PPzAwDY2dlh48aN6NSpE9LT0/Hiiy/il19+wejRoxEcHAxHR0ekpaXh8uXL2LdvHzZv3oysrCxMnToVEkn5PNs/YsQITJs2Dbm5ufjnP/+JrKwsAJanJSvg5uaG9evXo3fv3sjNzUXfvn0xaNAgDBkyBA0bNoRcLkdKSgrOnz+P3bt3Y9u2bfDy8sKbb75ZLnGbEx4ejuvXr+PUqVP45JNP0L9/f7i4uBjrmzRpUuq+Zs6ciU2bNuHs2bNYv349bt26hWnTpqFp06bIzMzEli1bsGjRIqhUKgiCgKVLl0KpVFbE13oi8fHx2LZtm0nZtWvXjNvbtm3DrVu3jJ+VSiWGDRtmrfBsjokYqvKu/9+GImXPTBpug0iIKj+3xvXRdek8HP/0a6ReuArX+l7o9H9vw7UJkzBEREREZDseLZuh98FfcWnB/+H85z9Ar9aY1Gffuoe9L/wDdYb1Qdh/ZsLRz8dGkRIRVV5OTk6YMWMGZs2ahXv37mHUqFEm9RMnTsTy5cuNn4ODg3HkyBGMHDkSMTEx2LVrF3bt2gVLnJ2dn2gdmpK4uLhg0KBBWLt2LdLS0ozHKJh6rDjdu3fH3r17MXr0aNy+fRtRUVGIioqy2N7V1bXc4jZnxowZWLduHXJycjB79mzMnj3bpF4UxVL3ZW9vjx07dmDgwIE4fPgwjh8/bnbEi6OjI5YsWYLBgweXOf7ycPnyZbz00ksW67/88kuTz3Xr1q1RiRhOTUZVmjY3DzdX/25S5hrSCJ7tuEAVkSXKOv7o9tN8DNi1Ct2+GgKXZ/xsHRIRERERESQyGYLffw19jm6EZ9vmZtvc2bANW5v3Q+z/VkNvZqoWIipHej1EXfV9oRyn2KpMPv30U6xZswYRERGoVauWcTSMJU2aNMHp06exceNGjBkzBg0aNIBSqYSdnR3c3d3RqlUrTJo0CZGRkYiPj4fUzFSSZfH46JehQ4dCoTA/rfrjOnTogKtXr2L58uUYMmQI6tatC4VCAZlMBi8vL7Rr1w5vvPEG/vjjD5w5c6Zc435cs2bNcOLECUyaNAkNGzYs9XewxNvbGwcPHsTatWvxwgsvwN/fH3K5HK6urmjZsiX+9a9/4erVq8WupUOViyA+STqOKjVvb28kJibaOgyrurlqE45MmmlS1vrrj9BoylgbRVQxRJ0OOXtOQOruAkHK/CmVD1GrgZiwEw5t2kOwk1vlmNFHH6B3eyZ+iMhGRB2gSgF8ewGSov8DGR0djd69e9sgMCKi0qlJ1ym9Tocr367AuX9/D11untk2nm2bo+1/Z8G9RVMrR0dUteh0OsTGxqJRo0aluoku6vVQnbwIXUb2Ex8rOzsLTk62nyKptKQuTrBv3QxCOU21RUQV70mvaYUFBgbi3r17FRRZ8Tg1GVVp15atM/ksdXRAvTEDbBQNERERERERlQeJVIqm77yM2oMjcOKtf+NB9P4ibZKPxyD62WFo9OZ4hH4yFTJnJxtESlT9CBIJ7Fs3A57i2W1NejoUFTwFVLkSBCZhiMgqeKWhKivtQiySDp82KaszvC/kbi4W9iAiIiIiIqKqRBkUiK6//4hOa76Go593kXpRr8eV71Zga2hf3FzzxxPNwU9ElgkSCQSptPq/mIQhIivh1YaqrGtLfi1S9swrI2wQCREREREREVUUQRBQZ2gfPH92Kxq+PhYws1B07oNEHHnpPezsNgbJJ8/bIEoiIiIiy5iIoSpJnZqOG79EmZS5hjSCZ7sWNoqIiIiIiIiIKpLc1RltvvkIEQd+hXtL8+vCJB05g+2dRuDoax8h72GylSMkIiIiMo+JGKqSrv3feuhyck3KGr0+FoKZJ6OIiIiIiIio+vBsE4qIg+vQ6qv3YWduXRhRxI2fN2JLSF9c/m4F9BqN9YMkIiIiKoSJGKpy9BoNrv5vtUmZ3NMN9ca+YKOIiIiIiIiIyJokdnZoMm0i+p//C0ETh5hto0nPxOkZX+CvNoMRt3U3148hIiIim6nRiZi7d+/iu+++w+DBgxEUFAQHBwc4OTmhcePGePXVV3H+vOV5Zbt16wZBEIp99e/fv9jj5+TkYM6cOWjRogWUSiVcXV3Rvn17fP/999DpdOX9dauNu1HbkXMv3qSs4eSRsHN0sFFEREREREREZAuOvt54dsnniDjwKzzbNjfbJuPydewbMgW7er+IlFMXrBwhEREREWBn6wBs5e7du6hbt67JEzFKpRIajQaxsbGIjY3FTz/9hIULF2Lq1KkW+3FycoJSqTRb5+7ubnG/hIQEdO3aFVeuXAEAKBQKqFQqHDt2DMeOHcP69esRHR0NR0fHp/yG1ZMoirjy3S8mZRKZDA1fG2OjiIiIiIiIiMjWPNs2R699a3Fz1e84+9FC5CUkFWnzcO8xRHcYhrqj+qP5Z/+Esl6ADSIlIiKimqjGjojR6XQQRRERERFYvXo14uPjkZmZiezsbBw/fhzh4eHQarWYNm0aoqOjLfYzffp0xMfHm32tXLnS4n4jRozAlStX4Ofnhx07diA7Oxs5OTmIjIyEs7Mz9u/fjzfffLMivnqVlnTkDJKPx5iU1RnRF45+PjaKiIiIiIiIiCoDQSJB/QmD0f/8X2jy9ssQ7Mw/e3o7cgu2hvbF6fe/gjo13cpREhERUU1UYxMx7u7uOHXqFKKjozFmzBjUqlULACCVStGmTRvs3LkTzZsbhjXPnz+/XI+9detW7Nu3DwCwceNG9OzZEwAgkUgwcuRI/PjjjwCA5cuX4+LFi+V67Kru0n+WFSlrPG2iDSIhIiIiIiKiykjmokSrL2bg+VN/IHBgT7Nt9GoNLn/9EzY37Y1LX/8MbW6elaMkIiKimqTGJmJcXV3RqlUri/VyuRzjxo0DAJw4caJcj10wUqZ79+7o0KFDkfpRo0YhKCgIer0ea9asKddjV2WpMZcRt2WXSZlPl7bwaNnMRhERERERERFRZeXSOAjh675Hz12r4NnO/Pox6tR0nHl/PrY0642rP66FTq22cpRERERUE9TYRExpODgYFn/X6XTl2u+uXYZkQt++fc3WC4KAPn36AAB27txZrseuyi7MW1ykrNmMf9ggEiIiIiIiIqoqvDu1Rq99kei05msog2qbbZP0RsgQAAAgAElEQVR7/yFOTPs3tob0xY0Vv0Gv1Vo5SiIiIqrOmIgpxp49ewAAoaGhFtusXr0adevWhVwuh4eHBzp16oT58+cjIyPDbPukpCQkJiYCAEJCQiz2W1DHqckM0i9dw92o7SZlHq1D4Nurk40iIiIiIiIioqpCEATUGdoHz8dsQdh/ZkLu4Wq2Xfbt+zj6jw/xZ8sBuL1uK0S93sqREhERUXXERIwFR48exaZNmwAAkyZNstju2rVriI+Ph5OTE9LS0nDo0CG89957CA0NxdmzZ4u0v3//vnE7ICDAYr8FdZmZmcjKynrar1FtXPhyCSCKJmXBM1+HIAg2ioiIiIiIiIiqGqlcjsZTJ2DApe1oOmMypApHs+0yr97CofHT8VfbwbgbtZ0JGSIiIioTQRQfu7tNSElJQdu2bXHjxg20b98eBw8ehFQqNWkza9Ys1K9fHxEREahVqxYEQUBKSgrWrl2LDz74ABkZGfDz88O5c+fg6elp3O/QoUPo1MkwiuPq1at45plnzMawY8cOREREADAkb/z8/Iq0WbhwIRYuXGj8nJqait9++63M37+y0d1PRPqUuYD+0U9VWs8fLt/OqFGJGFGlBiTMnVJ5EgGdCoJcDsA6/y7lqXVwkEtLbkhEVCFEQNQDUgeztXl5ecapaYmIKiNep8qfPjUTuRt3QvXXQUBjeToyaW1fOAzvCXl4KwhS/j1LVY+3tzeCgoIgqeD7CqIo1qh7NURkfXq9Hjdv3jTOOvUkJk2ahHv37lVAVCVjIuYxubm56NOnD/bt2wcvLy8cP34c9erVe6I+Tp48iQ4dOkCj0WDmzJmYO3eusa48EzGP8/b2fqofYGV36MV/4fbazSZlndZ8jTpD+9goIusTdTrk7DkBqbsLBCmTMVQ+RK0GYsJOOLRpD8FObpVjRh99gN7tS76eERFVCFEHqFIA316ApOhNtOjoaPTu3dsGgRERlQ6vUxUn++4DXPziR1xfvhFiMevDKOvXQbN/TUa9sS9AKrfO39BEZaXT6RAbG4tGjRoVedC4vKWnp8PV1fzUf0RE5aEs17TAwECbJWJ4R7cQlUqFIUOGYN++fXB1dUV0dPQTJ2EAoHXr1hg1ahQAYPNm0wSCUqk0bufk5Fjso3Cds7PzE8dQXaSevVQkCePSuD4CB/WyUURERERERERU3TjV9kPb/85C/3N/ot64gRAsjBrIunEHx177GFua9UHsD6uhzc2zcqRERERUFTERk0+tVmPYsGHYtm0blEol/vrrL4SFhT11f+3btwcA3Lhxw6Tc39/fuB0XF2dx/4I6Z2dnk+RNTXP2o6+LlIV+8iYkHApORERERERE5UxZvzY6/N8X6HvqD9Qd2c9iQibn7gOcfHsONjfuhQtf/ghVSpqVIyUiIqKqhIkYABqNBsOHD8eWLVugUCiwdetWdOjQoUKO5eXlBW9vbwDA+fPnLbYrqGvWrFmFxFEVJOw5igfb95uUebQOQe0hHIpPREREREREFce1aQN0/OU/6BezFfVfHALBzs5su7yEJMR88g1+b9ADJ/45B5nX71g5UiIiIqoKanwiRqPRYMSIEfjjjz/g6OiIzZs3o0uXLmXu9+jRowCAoKCgInXPPfccAGDbtm1m9xVFEdHR0QCAnj17ljmWqkgURZz9aGGR8hZz3rH4RBIRERERERFReXJuWA/tf/wcAy5uQ8NXR0Nib35dGF1OLq7+bzW2hvTFgVFvIenoGStHSkRERJVZjb6jrdVqMXr0aGzatAn29vbYtGkTevToUeJ+oigWW3/69GlERkYCAAYMGFCkfty4cQCA3bt3GxM2ha1fvx43btyARCLBmDFjSvNVqp27v0Uj+XiMSZnvcx3h26NiRioRERERERERWeJUNwBtvvsEAy7vQOO3XoRU4Wi2najX427UduzoMho7uo/F3U3boddqrRwtERFVZrNmzYIgCBAEAbdu3bJ1OGQlNTYRo9PpMG7cOGzcuBH29vaIiopCREREqfb94osv8NJLLyE6Ohrp6enG8tTUVCxevBg9evSARqOBr68vpk+fXmT/fv36oUuXLhBFEUOHDsXff/8NANDr9Vi/fj0mT54MAHjxxRdr5NRk2pxcnH5vfpHyFp+/Y4NoiIiIiIiIiAwU/j4Im/8eXojdiZCP3oC9l7vFtkmHTuHAyLewuUkELsxfgrzEFCtGSlRGoh7Q6578JT7FPrZ8ifoKP5W3bt0y3nTv1q1bhR+PyFbu37+PZcuWYfz48QgNDYWLiwtkMhm8vb0RHh6O2bNn48GDB7YO02bMT3JaAxw8eBC//vorAMMIl5deeqnY9sePH0ft2rUBACqVCsuXL8fy5csBAC4uLpBKpUhLSzOOlqlfvz6ioqLg6elptr9169aha9euuHLlCnr27AmFQgG9Xo+8vDwAQHh4OBYtWlQeX7XKuTh/CXLumv5LWXdkP3i0CrZRRERERERERESPOHh7IPTjN9F0+iu4tep3XP7mZ2Reu222bc7dB4j5+Gucn70IdYb3RaPXx8KzbXMrR0z0BEQ9kHQU0KSX3PYx0uxsIMepAoKqIDJXwKs9IFSPZ9WXL19uvMe5e/duJn6sSBAEAMDEiRON94xrkk8++QRz5swxO5NUUlISDhw4gAMHDmD+/PlYtGgRJk6caIMobavGJmL0+kcZb7VajYSEhGLb63Q64/bw4cOh0+lw6NAhXL9+HcnJycjNzYWPjw9CQ0MxePBgTJw4EU5Olv/DU6tWLZw6dQoLFy7EunXrcOPGDchkMoSGhmL8+PGYMmUKpFJp2b9oFZN14y4uLfzJpEyqcETLuUVHFhERERERERHZkp2jA56ZPBINJg1H3NY9uPzNT0g8cNJsW71ag1ur/8Ct1X/Ao00oGr0+BnWG9YXUwd7KUROVQBQNSRi52xMnKESNHLBXVlBg5UzUA+o0w/cVbB0M1SSzZs3CrFmzbB1Gubp//z5EUYS9vT369euH5557DsHBwXBxcUFcXBw2bNiAX375BVlZWXjppZcgl8sxevRoW4dtVTU2EdOtW7cS13qxJDg4GLNnzy5zDAqFAh999BE++uijMvdVXZya8QX0KrVJWfD7r0IR6GujiIiIiIiIiIiKJ0gkCBzQA4EDeiD5eAwuf/Mz7kbtgFjooc7CUk6cw5FJM3Hy3XmoN7IfgiYOgUdYsPGJaqJKQZAAwhM+JCxIn3wfIqryPDw8MHv2bLzxxhtwdzedtrNVq1bo378/+vXrh5EjR0IURUydOhUDBw6EQqGwUcTWVz3G3VG1ELd1N+K27DIpUzaogyb/LH7aOCIiIiIiIqLKwrNtc3Ra/TVeuPo3gj94HfY+5qcsBwBNWgau/rgW2zsOx1+tB+LS1z8jNz7RitESERGV3fz58/HRRx8VScIUNnz4cAwaNAgAkJycjJ07d1orvEqBiRiqFNTpmTg+9bMi5WH/mQmpvdwGERERERERERE9PUVALTT/dBoGXtuFDiu+gtezLYttn37hKs68Px+/B3XDnhf+gdvrtkKbm2elaInIlrp16wZBEFCvXj0AQFZWFubNm4dWrVrBxcUFSqUSLVq0wOzZs5GVlVVk/z179kAQBJM1sLt37w5BEExeL774otnjq9VqLF26FP369UNAQADs7e3h7u6OsLAwzJw5s9gF1guOLQiCcW2Ubdu2YdiwYahTpw7s7e2No/1CQkIgCAL8/PxMloGwZOrUqca+z58/b7ZNVlYWFi5ciOeeew5+fn6wt7eHp6cnOnbsiLlz5yItLc1i/8uXLzf2v2fPHgDA5s2b0a9fP2NfgYGBGDdunMXj16tXz2Q044oVK4qc98dHO86aNctYfuvWLYvxiaKIX3/9FYMGDTL559KqVSu8//77iIuLs7gvUPbfVUXo0aOHcTs2NtYqx6wsauzUZFS5nJn5H+TGma7T4/98NwQ83802ARERERERERGVA6m9HPVG9Ue9Uf2RcuoCYhevwZ1ft0KXpzLbXtTr8SB6Px5E74fMRYk6w/qg3tiB8O7UmlOXEdUA169fR9++fXH16lWT8piYGMTExGDDhg3Ys2dPsSMPnsSZM2cwdOhQ3Lhxw6RcrVbj9OnTOH36NL7//nusWLECQ4cOLbYvURTx6quvYsmSJWbrJ0yYgPfeew/x8fHYvn07+vbta7EvjUaDtWvXAgDCwsIQEhJSpM3ff/+NMWPG4OHDhyblKSkpOHz4MA4fPoxvvvkGGzZsQJcuXYqNXa/XY/LkyVi2bJlJeVxcHFavXo0NGzbgt99+w/PPP19sP+UlMTERgwYNwqFDh0zK1Wo1zpw5gzNnzuC7777DkiVLMG7cuBL7s/bvyhK1+tGSFDVtfXSOiCGbS9hzFNf/b51JmZ1SgTbffmyjiIiIiIiIiIjKn0dYMJ5d8jkG3dqLNt9+DI/WRW8sFqbJyML1nzbg7+fGY3OTCJybvQiZ1+9YKVoisracnBz069cPcXFxePfdd7Fz506cPHkS69atQ+vWrQEYbpy/++67Jvu1bdsW586dw5w5c4xlP/30E86dO2fy+vzzz032O3fuHMLDw3Hjxg0oFApMmzYN69atw7Fjx7B//37MmzcPvr6+yM7OxsiRI7Frl+mSAo/79ttvsWTJErRp0wY///wzjh07hn379mHu3LkAgHHjxkEiMdyO/uWXX4rta+vWrUhOTgYATJw4sUj9jh070KdPHzx8+BDu7u748MMPERUVhRMnTmDXrl348MMP4eLigsTERPTr1w8XLlwo9niffvopli1bhoiICERGRhr7ef311yEIAlQqFSZMmIDU1FST/bZv345z584ZPw8cOLDIeS9cXxp5eXno1auXMQnTtm1brFy5EsePH8fff/+Nd955B3K5HLm5uZgwYQJ+++23Yvt72t9VRdi9e7dxu1mzZhV+vMqEI2LIprQ5uTj2+idFylvOnQ6nOv42iIiIiIiIiIioYsndXdHwtTFo+NoYpJ2PxY0Vv+FW5BaoHiZb3Cf71j2cn/NfnJ/zX3h1DEPQ2IGoM6wP5G4uVoyciCpSYmIi8vLycODAAbRq1cpYHhYWhn79+qF169a4fPkyVq9eja+++gqenoY1qJycnBASEoITJ04Y9wkKCjI7iqSATqfDyJEjkZWVhZCQEERHR8Pf3/ReXOfOnfHyyy8jPDwcsbGxeP3113Hp0iVjMuVxZ8+exYgRI7BmzRqT0Q7h4eEAAH9/f/Tq1QvR0dH4/fffkZGRARcX89ewgkSNTCbD6NGjTeoyMjIwduxYaLVadOvWDZs2bYKrq6tJm+7du2PixIno1KkTEhMT8dZbbxW7JsmBAwfw4YcfmiSzCvrx8vLC7NmzkZycjFWrVmHq1KnG+kaNGpm0d3NzK/a8l8a8efNw9uxZAIZ1VdauXWtyPnv06IEXXngBERERUKvVmDx5MiIiIqBUKs3297S/q/J28uRJ/PXXXwAAX19fdOvWrUKOU1lxRAzZ1OkZXyLrhunTPN7hbfDM5JE2ioiIiIiIiIjIetxCGiHsq/cx6OYedN20GHWG9YGkhLVSkw6dwvE3PkVUnXAcHPs24rbshk6lLnYfIqoaPvvsM5Ob5QUUCoUxAaBWq4tMWfWkNm7ciEuXLgEAVq1aVSQJU8DHxwcLFiwAYFjTY+/evRb7dHFxwZIlS4qdcmrChAkAgNzcXKxfv95sm5SUFGzduhUA0LdvX3h7e5vUL168GImJiXBwcEBkZGSRJEyBhg0b4pNPDA+A//3337h586bFuFq2bInZs2ebrXv33Xchk8kAwLiWTEXRaDT44YcfAACenp5YunSp2fPZtWtXTJ8+HYDhfK1YsaLYfq31u7IkOzsbL730knFtoM8//xz29vYVcqzKiokYspm7m7bj2rJfTcqkDvZo/7/ZECxk1omIiIiIiIiqI4mdHfz7dkWn1V9j8J39aPvDZ/DqGFbsPnqVGnc2bMO+oVMQVbszjrwyE3F/7oFOzaQMUVVV3Hof7dq1M24/vqbLkyqYzqpZs2Zo0aJFsW0Lj1w4ePCgxXYDBgywmBQpMHjwYOMoGEvTk0VGRhrXEjE3LVlB7D169ECtWrXKJfaxY8daXIfL1dXVOPKlrOe9JKdOnUJSUhIAYNSoUcWezylTphi3t2/fXmy/1vpdmaPX6zF+/HjjFG1Dhw7Fyy+/XO7Hqex4t5tsIudePI69VnRKsub//iecG9azfkBERERERERElYTczQXPTBqBXrtXo//FaIR89Aac6gUWu48mPRM3V27CvsGvI6p2OJMyRFWQl5dXkdEfhXl4eBi3MzIyynSsY8eOAQAuXrwIQRCKfTk7Oxv3e/DggcU+W7ZsWeJxHR0dMXz4cADA/v37zY5SKRjd4eHhgf79+5vU6XQ6nDx5EgDw559/lhh7aGhoqWJv2rRpsXEXnPuynveSxMTEGLc7dOhQbNuAgADUqVMHAIxTmZljzd+VOW+88QaioqIAAK1bt8ZPP/1U7seoCpiIIavT63Q4/PJ7UKemm5T79uqMxlMn2CgqIiIiIiIiosrHuUEdhH78JgZc3o6eu1ahwcvDIHMxvw5AAU1ahvmkTJ7KSlET0dNwcnIqtr7w2iwFUzw9rYcPHz7Vfjk5ORbr3N3dS9VHwSgXURSxcuVKk7orV64Yk0SjRo2CXG46VWNqaiq0Wu2ThGxUXOylPfdlPe8lSU5+tFaYr69vie39/PyK7Pc4a/6uHvfuu+9i8eLFAIDQ0FBER0dbXBeourOzdQBU85yb9R0e7j1mUmbv44lnl83llGREREREREREZgiCAO9OreHdqTXCFn6IuC27cHPlJsTvPASxmBtnBUmZmys3wc5JAd9enRA4oAf8+3aFvWfpbpoSUfVTkMwICwsrcX2RwopLthS3NkxhnTt3RlBQEG7evImVK1ca13EBTKcrMzctWeEkzIABAzB37txSHRMwrHdD1jNz5kwsXLgQgGHE0c6dO+Hp6WnjqGyHiRiyqrubtuPi/CVFyp9d8jkcfS0PkSMiIiIiIiIiAztHB9Qd/jzqDn8eqqRU3P19B+5s2IaHe48Vm5TRZufg3qYduLdpBwSpFN6dWyOgfw8EDngOyqDipz4jourF29sb9+7dQ1ZWFkJCQqx6bEEQMGHCBHz22We4du0aDh06hI4dO0IURaxatQoA0KRJE5O1Swp4enpCEASIogiVSmX12Cta4URFfHx8ie0L2lS2BMfHH3+ML774AgDQqFEj7Nq1q8Ynwjj8gKwm/dJ1HJk0s0h546kT4N+3qw0iIiIiIiIiIqra7L3c8cykEejx108YdHsf2v73M9Tq0aHEGSdEnQ4P9x7D6RlfYHOTXviz9UDEzPoWSUfPQF/BU+8QUcWwtNi8Oa1btwYAXL16FQkJCRUVkkUTJkwwxlswCmbPnj24c+cOAPOjYQBAJpOhefPmAAzr3Kir2TpYBd8NAA4fPlxs27i4ONy+fRsA0KJFiwqN60n8+9//xpw5cwAAzzzzDHbv3l2qadaqOyZiyCrUaRnYP2IqtFmmczF6d26NlvOm2ygqIiIiIiIiourDwdsDz7ySn5S5s9+QlOn+LIRSTBeUfj4WF+Ytxo4uoxFVuzMOTZiOm6t/R95Dy+sOEFHl4ujoaNxWqYpfE2rIkCEADOu0LFiwoELjMqd+/fro3LkzAGDdunVQqVTGhIxEIsG4ceMs7lsQe1paGpYtW1bxwZZCwbkv6byXJCwsDN7ehlmDIiMjkZ6ebrFtwdorANCnT58yHbe8zJs3D59++ikAoEGDBti9ezf8/f1tHFXlwEQMVTidSo39I6YiM/amSbljQC10WvMNJDKZjSIjIiIiIiIiqp6MSZltP2Pw3f149qcvUHtwBOycFCXuq05Ow+1ft+LIy+8jqk44ojsOR8xn3yHpyGmOliGqxArf8I6NjS227ZgxY9C4cWMAwIIFC0pcJyY7Oxtff/019Hp92QPNN2HCBABAamoqIiMjsWHDBgBAjx49EBhoebrEadOmGafimj59OqKjo4s9TnJyMhYtWlROUZtXcO5LOu8lkclkmDJlCgBD3JMnT4bOzHX3wIED+OqrrwAYpiUbP358mY5bHv7zn//ggw8+AAAEBQVh165dxf5zrGm4RgxVKFEUcfTVj/Bw7zGTcolchs6R38KxlpeNIiMiIiIiIiKqGew93RE0diCCxg6ELk+FhN1HcG/zLsRt3YW8+KTidxZFpJw8j5ST53Fh7v8gd3eF73MdUKt7B9Tq/iyU9Ws/0XRIRFRxWrVqBScnJ2RnZ2P+/Pnw8fFBs2bNIMt/CNrV1RV+fn4AADs7O2zcuBGdOnVCeno6XnzxRfzyyy8YPXo0goOD4ejoiLS0NFy+fBn79u3D5s2bkZWVhalTp0JSwtSHpTVixAhMmzYNubm5+Oc//4msrCwAlqclK+Dm5ob169ejd+/eyM3NRd++fTFo0CAMGTIEDRs2hFwuR0pKCs6fP4/du3dj27Zt8PLywptvvlkucZsTHh6O69ev49SpU/jkk0/Qv39/uLi4GOubNGlS6r5mzpyJTZs24ezZs1i/fj1u3bqFadOmoWnTpsjMzMSWLVuwaNEiqFQqCIKApUuXQqlUVsTXKrUffvgBM2bMAAA4Ozvj+++/R0ZGBs6fP29xH3d3dwQEBFgrRJtjIoYq1LlZ3+L22s1Fytt8/ym82lWeuQuJiIiIiIiIagKpgz38+3aFf9+uEPWfIvl4DOK27Ma9zX8j49L1EvdXp6bjzoZtuLNhGwBAUccPtbp3gG/3Z1Gr+7Nw9PWu6K9ARBY4OTlhxowZmDVrFu7du4dRo0aZ1E+cOBHLly83fg4ODsaRI0cwcuRIxMTEYNeuXdi1a5fF/p2dncs18eri4oJBgwZh7dq1SEtLMx6jYOqx4nTv3h179+7F6NGjcfv2bURFRSEqKspie1dX13KL25wZM2Zg3bp1yMnJwezZszF79myTelEUS92Xvb09duzYgYEDB+Lw4cM4fvy42REvjo6OWLJkCQYPHlzm+Mtq3bp1xu3MzEz079+/xH0e/z1Wd0zEUIW5/M1yXPjixyLlwTNfQ4MXh9ogIiIiIiIiIiIqIEgk8GrfEl7tW6LF7LeRfTsO96P340H0fiTsPgJtdk6JfeTceYCbK37DzRW/AQBcmjaAb/5oGZ8ubSF3cymhB6q0xKeYgkrUGV5VwdN8vyrg008/RaNGjbB8+XKcPXsWKSkp0Gg0Fts3adIEp0+fxqZNm7Bx40YcPXoUCQkJyMvLg7OzM+rVq4ewsDD06tULAwYMgLQUa049iYkTJ2Lt2rXGz0OHDoVCUfIUigDQoUMHXL16FWvWrMEff/yBkydPIjExERqNBq6urqhfvz7atm2L3r17V/gaKs2aNcOJEyewYMEC7Nu3D3FxccjJKfkaaom3tzcOHjyIX3/9FWvXrsWJEyeQlJQER0dHBAUFISIiAtOmTatRI0qqOkF8knQcVWre3t5ITEy0dRgAgKuL1+DEW7OLlNcbMwDP/vQlhy0/IVGnQ86eE5C6u0CQcmknKh+iVgMxYScc2rSHYCe3yjGjjz5A7/Z+VjkWEVERog5QpQC+vQBJ0f+BjI6ORu/evW0QGBFR6fA6RdakU6mRePAkHkTvx/3ofaUaLVOEIMAttDG8O7WGT+fW8OrYGgp/n/IPloql0+kQGxuLRo0ale4muqgHko4CGsuLhFuSlZ0NpZPTU0RpIzJXwKs9IPBeC1FV8cTXtEICAwNx7969CoqseBwRQ+Xu+vKNZpMwPt3ao92Pc5iEISIiIiIiIqrkpPZy+PboAN8eHdDqy38h+859PIjejwc7D+Lh3mNQp5biJr0oIi3mMtJiLuPq/1YDAJRBteEd3saQnOnUGspn6vI+QWUjSAzJiad4dluXkQ64VOwUUOVKEJiEISKrYCKGytXVH9eaTcJ4tm2OLusXQSq3zlP3RERERERERFR+nOr445nJI/HM5JHQ63RIO3sZCbuPIH73ESQePAldTm6p+sm6eRdZN+/i5i+GtRwcannBu2MYPNu1gGe75vAIC4adwrEivwqVhiABniY/JkjNjjwmIqrpmIihcnPxq6U4+9HCIuVuLZqi2+YlkLkobRAVEREREREREZUniVQKj7BgeIQFo+m7k6BTqZF87KwxMZN8LAaiVluqvvISknA3ajvuRm0HAAhSKdxCG+UnZlrAq10LODesC0HCUQtERFR1MRFDZSbq9Tj78de49J9lRepcmjZA963LIHevQsNSiYiIiIiIiKjUpPZy+IS3hU94W4R+MhWazGwkHjqFxIMnkXjwBJKPn4NepS5VX6JOh9Qzl5B65hKuLYkEAMjcXODZtjm82jWHZ9vm8GgdAgcfz4r8SkREROWKiRgqE21uHo6+MhN3NmwrUufWvAm6bVkKB28PG0RGRERERERERLYgc3aCf+9w+PcOBwDo8lRIOXkeDw+eROKBE0g6fBqajKxS96dJy0D8jgOI33HAWOYYUAserYLh3qoZPFo1g3urYDj6eXO9GSIiqpSYiKGnlpuQhP3D3kDysZgidV7PtkTXTYs5EoaIiIiIiIiohpM62MO7U2t4d2oN/Osf0Ot0SD8fi8QDJ5F46CSSj8cg+/b9J+ozNy4BcXEJiNuyy1jmUMsrPynTLD9BEwxFbT8mZ4iIyOaYiKGnknr2EvYPf9PsH0q1enRA+PrvIVM62SAyIiIiIiIiIqrMJFIp3Fs0hXuLpmj0xjgAQO6Dh0g+FoOk4zFIPnYWKSfOQ5ud80T95iUk4f62fbi/bZ+xTObmAreQhnALaQy3kEZwDWkEt+CGXMeWiIisiokYeiKiKOL6T+tx8u3Pzc7vGjRhMNr+dxakcrkNoiMiIiIiIiKiqsjRzweBA3sicGBPADCMmrl4DcnHzua/YpB+6Togik/UryYtwzDy5sBJk3KnugGPEmazSXkAACAASURBVDOhjeAW0gjODetBYsdbZUREVP74XxcqNU1WNk5M/Qy31mw2W99izjtoOv0VDvklIiIiIiIiojKRSKVwD20M99DGeGbSCACAOj0TaWcvIeXURaScuYjU0xeRceXGEydnACD7dhyyb8chbuvuR8eUy+DcsB5cmjSAS+OgR++NgmCncCy370ZERDUPEzFUKsnHY3Bk0kzDHziPkTrY49mfv0SdIb1tEBkRERERERER1QRyV2f4dGkHny7tjGWarGykxVxB6umLSDl9ASmnLyLj0nWIOt0T969Xa5B+4SrSL1wtUudU1x8ujRvApUl9uDSub3x38PYo03ciIqKagYkYKpZOrcaFz3/Axa+Wmf0jRtmgDjqv/QbuLZraIDoiIiIiIiIiqslkSid4dwyDd8cwY5k2Nw9p564g9cwlpJ+PRdqFWKSdvwpNWsZTHyf79n1k376PB9v3m5TL3V3h/ExdKBvUgXODOoXe68Ley52zhhAREQAmYqgYKacu4Og/PkTauStm62sPjkC7H+dA7ups5ciIiIiIiIiIiMyzc3SAV7sW8GrXwlgmiiJy7sUbEjMFr3NXkHHlJkSt9qmPpU5NR/LxGCQfjylSJ3NRmiRmChI1yvp14OjnbbUkDZNBRFQdVbVrGxMxVIQ6NR0xn36Lq0sizc6zKpHJ0PKLGWj0xrgq94MnIiIiIiIioppHEAQ41faDU20/+PftaizXqdXIjL2FtHNXkH7xGjKu3EDG5RvIvH6nTAkaANBkZCH1tGEtm8dJHeyhqOMPpzr+cKobAKd6AXCqGwBlXX8o6gTA0dcLgkRSpuMXEAQBgiBAq9VCKpWWS59ERLai1WqN17WqhIkYMtLrdLi1+g+c+XABVA+TzbZxb9kUz/70BdyCG1k5OiIiIiIiIiKi8iWVy+EW0ghuIab3OfQaDbKu30XGlRtIv3LDmKDJuHID2szsMh9Xl6dCZuxNZMbeNFsvkcseJWnqBsCprmFbUdsPigBfOPr7QGovL9WxBEGAUqlEeno6fHx8yhw7EZEtpaenQ6lUMhFDVY8oiniw/QDOfrjA4jRkglSK4JmvIfj9VyGRyawcIRERERERERGR9UhkMrg0qQ+XJvURWKhcFEXkPkhExuXryLhyA1nX7yDz+h1kXb+DrJt3oVdryuX4erUGmdduI/PabYtt7H08oQioBYV/LTgG1IIi0BeKgFpw9K8FRYAvFIG1YOekAAC4ubkhLi4OSqUSCoWiXGIkIrK2nJwcpKamIjAwsOTGlQwTMTVc8snzOPvBAiTsOWKxjUebULRd9Ck8WgVbMTIiIiIiIiIiospFEAQo/H2g8PeBb48OJnV6nQ659+KNiRnD+23jZ12eqlxjUT1MhuphstmpzwrI3Fyg8PeBY4AvFJ1aQtW1Ddw8PeCkVMJRoYCdXAZBZgdBIimXp8v1ej10Ol2Z+yEiKqDX65Gbm4vs7Gykp6ejVq1acHJysnVYT4yJmBoq6chpXJi3GPe37bPYRubmghaz30aDScMh4RyiREREREREREQWSaRS41RieCxJI+r1yH2QaEzMZN+5j+zbcfmv+8iNS4Co15d7TJq0DKSnZSD94jVgxwHI6/nDqWMruHRsCVmADwRJ/v0eiQBBKoEgkRrepRIIUumjd4nkUb3EcsImNzcXjo6O5f49iKhms7e3h5OTE+rWrVtlrzFMxNQgoigiYfcRXPjyRzzcc9RiO0EiQdDEwWjx77fh4ONpxQiJiIiIiIiIiKofQSIxTCMWUAs+XdoVqdep1ci9l2CSoMnKf8+5cx85d+PLJVGjvnUf6lv3kbpmKyAIEOQy4AlHwkgd7WHv5QZ7Tw/Ye7rD3tMVck932Ht54N7DB2jVuQPkXu6w93SHg5c77FyUECSSMsdORDWPIAjGV1XHREwNoM3Jxa21mxH7w2qkn48ttm1Av+5oMedtuDZraKXoiIiIiIiIiIhqNqlcDmX92lDWr222Xq/RICfuIXLj4pETF19oOwE5cfHIjUtA7oNEiE8yLZgoQlSpnzhWbZ4K2tQMZF+9Y7b+wLdrTD4LUinsvdyNL7mbC+QerpC7uea/u8DewxUyNxfYe7gZ62VM4BBRNcJETDWWdfMeri5Zixs/b4Q6Nb3Ytp7tW6Dl5+/CJ7ytlaIjIiIiIiIiIqLSkMhkUNYLgLJegMU2ep0OeQnJj5I19xKQez/BmKzJi09CXkISNBlZVowcEHU65CUYjv0kBIkEMjdnyN1dC71cYJ//LnNxhszVGTIXpyLbcldn2CkVTOQQUaXBRIyNJScnY/78+fj9999x584dODg4IDQ0FK+88grGjx//xP1ps3Nwd9MO3Pglqtjpxwr4dGmL4PdfQ60eHarFEC8iIiIiIiIioppIIpVC4e8Dhb8PPNs2t9hOm5OLvIRk5CUkIjchyZigyc1/z0tIQm5CIvLik6BXa6z4DUyJej3UKelQpxT/cLFFggCZs5MhQVPw7qLMfzlD5mrYlhdsOythp1TATqmAzNkJdk6K/M9OkMhlvG9GRGXCRIwNXb58Gd27d0d8fDwAQKlUIjMzE/v27cO+ffuwZcsWrF27FpJSZu/1WTmIqtsF2szsEtv69Q5H8PuvwbtjWJm+AxERERERERERVR12CkcogwKhDAostp0oitCkZSA3Pgm58YlQJaVAlZgKVXIqVIkpyEtKNZQlpRpfTzQ1WkUTRWgyssplBJBgZ2dI0CgVhRI0j7bNlztB5qyAnUIBqcIBUkcH2CkcIHV0hNTRHnYKw7vEjrdniWoC/ptuI2q1GgMGDEB8fDyaNGmClStXok2bNlCr1Vi6dCnefvttrFu3DiEhIfj4449L12meGlq95SSMnZMC9ca+gEZTxsK16TPl9E2IiIiIiIiIiKi6EQTBOCWYa9MGJbYX9Xps+20TOoW2KpSsyU/U5Cdu1ClpUKdlGEa65L9XquSNBaJWC01aBjRpGeXet0Qmg1SRn6RxcMjfNiRpDMmbgm3H/ESOoY3UIX8fhSPsHO0hsbeH1F4OqYMcEns5pA72kNrb528/KpPYyyGRSsv9exBR8ZiIsZGlS5fi2rVrcHR0xJ9//omgoCAAgFwuxxtvvIGMjAx88MEH+PLLLzFlyhR4eno+9bGUQbXR8PUxqD9xCORuLuX1FYiIiIiIiIiIiAAY1nSRODvBpXEQgKBS7SOKIrSZ2VCnpkOVmg51agbUqemFXqZJG1VqOjRphnJNZjYgihX7paxAr9FAn66BJj3TascU7OzMJGxkhu38ZI00/yXJL5PK5ZA45JfJZY9essfeC152do+1szPd5/H2+W0EqZTTwFG1xESMjaxcuRIAMGrUKGMSprCpU6di7ty5yMrKQlRUFF555ZUn6l/q6IDag3shaMIQ1OrajouTERERERERERFRpSIIgnHdFqe6AU+0r6jXQ5uVA3V6JjQZmdBkZENjYVudkQltRhbUGVn55YYpyzTpmTZdB8dWRK0W2iwtkJVj61CKEoSSkzcyOwh2UkjsDO+CVGpoW/DZzg4SO6mhjcwOgrTgc8F++W0K9yOVGrcLyk36sbMr9NlMP1KJoQ+pBIKk4L1Q2ePvluqYhKq2mIixgaysLBw7dgwA0LdvX7NtlEolwsPD8ddff2Hnzp2lTsR4dWiF+hMGo86wvpC5KMstZiIiIiIiIiIiospCkEiMSRzA76n70anUxuSMNicX2qwcaLNyoMnKNm5rs3OgzcqGxrhduDzHUF6ovajXl98XrWlEEXqVGnqV2taR2IYgGBIyEsFyEkcqNSRyLCVzLO0rKfz+qC0EwfAQv0Ri8lmQCPllkvwyAYKQ/1kiGJJGBXEUtBUEQ93j+5ntX/Lo2IXaWez/sTiL7V94VGf4bOjLlpiIsYHLly9DzB86GRISYrFdSEgI/vrrL1y4cKFU/Qruzui1Z025xEhERERERERERFTdSe3lkPp4wsHn6ZcFKEwURejyVCbJGl1uHnS5edDm5L/n5kGXkwdtTi50eSrocnKNdYXb6XLyoMvL/5zfVpuTm1+uKpd4qZIRRYhaLQx3jmveaK0K5227QzMRYwP37983bgcEWB52WVD34MGDUvUrcKEtIiIiIiIiIiIimxEEAXaODrBzdAC8PSrsOKJen5/EMSR29Co1dCoV9CqNoVylhj5PBZ1KBZ1Kk7+thi5Pld+20HZB+5LKCrY1WujVGujVGohabYV9R6LqhIkYG8jKyjJuKxQKi+0K6jIzzS/WtXDhQixcuND4OScnB9HR0eUUJVU2okoN5CbZOgyqVkRAVxvCySQA1pmDNE+tQ/TR0iWXiYjKnwiIekC602xtXl4e/5YiokqN1ykiqux4napkJAAcATjawXAb2OmpupHmv2Rm6kS9HtDpAa3OkJTR6iBqdYBWB2i1xm1RowV0ukf1mvw6nQ7QFN234DO0Ooi6Qu3z9xF1esO+OsPxDXEYPouFyg11hdrpzGzrDfETVSQmYqqwd955B++8847xs7e3N3r37m3DiKiiiDodcvacgNTdBYLUtvMZUvUhajUQE3bCoXV7CHZyqxwz+ugD9G7/9HP3EhGViagDVCmAb09AUnQkcXR0NP+WIqJKjdcpIqrseJ2iqkoURYh6PcT8JJC+4D0/AVTwWdTqoNc9Kn/U1pAwEvMTPKJeb9jWFyoz1ommn622T/62Pj9xpS/YFg1Toun1gF58VC+Khj6MbcVC5YXaivr8Z97MtxP1ovFYBe0K72/sr5pjIsYGlEqlcTsnJwcuLi5m2+Xk5AAAnJ2drRIXVQF6ff4ckUTloOA/cqLecHPSKkQrHouI6DFi9f/jnoiIiIiInpwgGBa4h1QK2FvnYVUyJYqFkj6iaJoUMpPcedQWpkmlwomkgn5EEYCIGb262ez7MRFjA/7+/sbtuLg4i4mYuLg4AICfX+meHk9NTUVgYGDZAyQiqiBZWVkmyWgiosqE1ygiqux4nSKiyo7XKSKqzOLj4212bCZibKBp06YQBAGiKOL8+fNo2rSp2Xbnz58HAAQHB5eqX19fX9y7d6/c4iQiKm+BgYG8ThFRpcVrFBFVdrxOEVFlx+sUEVVmthzEwMUmbMDJyQnt27cHAGzbts1sm+zsbOzfvx8A0LNnT6vFRkRERERERERERERE5YeJGBsZN24cACAyMhK3bt0qUv/f//4XWVlZcHJywuDBg60cHRERERERERERERERlQfprFmzZtk6iJqoZcuWiIyMREJCAnbs2IFnn30W/v7+UKvVWLJkCd577z3odDp8/PHH6NOnT6n77dChQwVGTURUdrxOEVFlxmsUEVV2vE4RUWXH6xQRVWa2ukYJoiiKNjky4fLly+jevbtxkSBnZ2f8f3t3HhxVmfVx/NcJnbWzkpiELRFmjKwKMkBYAziSiCgwEoRhF0FBoaaAQS2nUBHFEZcR0NFxIC5hZwRBWSQQZBEGFxhEQDEgIASyk4WEJNz3D6r7JXQ6BJLOxvdT1VWd+zzPvec2VYfTObn3FhQUqKioSJIUFxenpUuXysWFC5cAAAAAAAAAAKiLaMTUsPT0dL366qtau3atTp48KQ8PD7Vr107jx4/XyJEjazo8AAAAAAAAAABQCTRiAAAAAAAAAAAAnIR7XgEAAAAAAAAAADgJjZg6Lj09XTNnztSdd94pLy8vBQYGqlevXvr4449rOjQA9Vx8fLxMJtN1X2lpaQ73sX79esXGxuq2226Th4eHmjdvrsmTJ+vUqVPVeCYA6qr8/Hxt2LBBL730kgYPHqzw8HBb7pk3b16F9rFr1y49/PDDCgsLk7u7u5o2barRo0fr0KFD111bXFys+fPnq1OnTvLz85PFYtFdd92lOXPm6OLFi5U9PQB1XGVyVHR09HVrrAceeOC6x3/ppZd01113yWKxyM/PT507d9b8+fNVUlJSlacKoI46deqU3n77bQ0aNEi33367PDw85O3trcjISE2cOFE//PDDdfdBLQXAmSqTp2pbPcWtyeqwI0eOqHfv3kpJSZEkWSwWFRQUqLi4WJIUFxenpUuXysWFfhuAqhcfH6+xY8fKxcVFwcHBDuf9+OOPCgwMtNv+l7/8RW+99ZYkycXFRRaLRRcuXJAk+fn56fPPP1e3bt2cEzyAeiEpKUm9e/cuc+y1117T9OnTy13/5ptvavr06bp8+bJMJpN8fX2VnZ0tSXJ3d1dCQoL+9Kc/lbk2Ly9P/fr1065du2zzXV1dlZ+fL0lq2bKltm/fXm5+BFC/VSZHRUdHa/v27fL29pbFYilzzh//+EeHf4B37tw59erVS0ePHpUkeXl5qaSkRIWFhZKkHj16aNOmTfL09LyRUwJQj5w6dUrh4eG6+teCFotFRUVFtlzRoEEDvfHGG3rqqafK3Ae1FABnqmyeqm31FL+hr6MuXbqkAQMGKCUlRXfeeaf27dunnJwc5eXlacGCBTKbzVqxYoXmzJlT06ECqOeaNm2qlJQUh6+ymjCLFy+2NWFmzZql7OxsZWdn68iRI+ratauys7M1cOBAZWRkVPfpAKhjAgIC1LdvX82YMUNLly5VaGhohdYlJiZq2rRpunz5siZOnKjU1FRlZWXp1KlTGjhwoAoLCzVixAj99NNPZa6fNGmSdu3aJV9fXy1fvlz5+fnKy8vT5s2bFRYWpsOHD+uRRx6pylMFUAfdbI6ymj59usMaq7y7IMTFxeno0aMKCwvTl19+qby8POXn52vZsmXy8fHRjh079OSTT1b29ADUYSUlJTIMQ/fdd58SEhKUkpJi+73Svn371KNHDxUXF2vKlCnatGmT3XpqKQDOVtk8ZVVr6ikDddKCBQsMSYanp6eRnJxsN/7yyy8bkgxvb28jLS2tBiIEUN8tXrzYkGSEh4ff0LpLly4ZjRo1MiQZEydOtBvPyMgwQkNDDUnGzJkzqyhaAPVRcXGx3bbw8HBDkvHaa6+Vu7Zjx46GJCMmJsZurLCw0GjTpo0hyRg6dKjd+P/+9z/DZDIZkoylS5faje/evduQZEgyNmzYcANnBKA+qUyO6tWrlyHJmDVr1g0fd/369bYctHv3brvxJUuWGJIMFxcX49ChQze8fwD1Q1ZWlvHdd985HC8sLDTatWtnSDL69OljN04tBcDZKpunals9xRUxdZS1W/fII4/o9ttvtxt/6qmnZLFYlJeXp08//bS6wwMAhxITE3XmzBlJ0jPPPGM3HhAQoMcff1ySlJCQUOoSVAC4mqur602tO3r0qL755htJZechNzc32y2D1q5dq9zc3FLj1tzUvHlzDR061G59VFSUoqOjJUmffPLJTcUIoO672RxVWdbvir1791ZUVJTduPU75OXLl7VkyZLqDg9ALeHn56f27ds7HHdzc9OIESMkyVY3WVFLAagOlclTleWMeopGTB2Um5ur//73v5Kk2NjYMudYLBb16NFDkrRly5Zqiw0Armfr1q2SpFatWik8PLzMOdbcdvr0adu9OAGgqiQmJkqSfHx8HD6LypqHCgoKtHPnzlJj1jwWExMjk8lU7nrqMADVzZqjHH1XNJlMiomJkUSOAlA+Dw8PSbJ7IDW1FIDawlGeqixn1FM0YuqgI0eO2P5CvE2bNg7nWccOHTpULXEBuDWlpqaqQ4cO8vb2lre3t+644w5NmDBBBw8eLHP+jz/+KKli+UsihwGoetY81LJlS4d/sX7bbbfZHg57dR4yDEOHDx+WVLE8du7cOaWnp1dJ3ABuPQkJCQoPD5ebm5sCAwPVrVs3/f3vf9eFCxfKnJ+WlqbU1FRJFctR1nwIAGVJSkqSJLVt27bUdmopALWFozx1tdpST9GIqYOst/SRpMaNGzucZx07e/as02MCcOvKz8/X/v375e7urqKiIv3888/617/+pfbt22vevHl28605rLz85eXlJX9/f0nkMABVryJ56Orxq/NQTk6O7fYaFanDrl0PADfi2LFjSklJkbe3t7KysrR7927NnDlTbdu21YEDB+zm3+h3xatzGgBcbe/evVqzZo0k6dFHHy01Ri0FoDYoL09drbbUUzRi6qCr/2G9vLwczrOO5eTkOD0mALeeRo0a6fnnn9fBgwdVUFCgjIwM5eXlaevWrercubNKSko0Y8YMu3tlWnNYefnr6nFyGICqVpk8dKN12LXrAaAioqOj9eGHH+rs2bMqKChQZmam0tLStGDBAvn6+urkyZOKjY21+ytxchSAqpCRkaHhw4fr8uXL6ty5s8aOHVtqnFoKQE27Xp6Sal89RSMGAHBT7rvvPs2aNUtt2rSRm5ubJMlsNqt379766quv1KVLF0nSzJkzdfny5ZoMFQAAoE55/vnnNWrUKIWGhtqenxAYGKjJkydr69atMpvNOnv2rF5//fUajhRAfXPx4kUNGjRIycnJCgoK0rJlyxzefgwAakJF81Rtq6doxNRBFovF9j4/P9/hPOuYj4+P02MCgKu5ublpzpw5kqTTp0/r+++/t41Zc1h5+evqcXIYgKpWmTx0o3XYtesBoLLuuecePfLII5KkdevWlRojRwGojMLCQg0ePFhfffWV/Pz8tGnTJkVERNjNo5YCUFMqmqeupybqKRoxdVCjRo1s73/77TeH86xjYWFhTo8JAK7VuXNn2/vk5GTbe2sOKy9/5efnKysrSxI5DEDVq0geunr86jzk4+NjK8wrUoddux4AqoK1zrq6xpJu/Lvi1TkNwK3t0qVLevjhh7Vx40ZZLBZt2LBBHTp0KHMutRSAmnAjeaoiqrueohFTB7Vs2dJ2OdUPP/zgcJ51rHXr1tUSFwBURKtWrSRVLH9J5DAAVc+ahw4fPqySkpIy55w/f16pqamSSuchk8mkli1bSqpYHgsJCVHDhg2rJG4AuJ6goCAFBwdLqliOsuZDALe2oqIiDRkyROvXr5eXl5c+//xzRUVFOZxPLQWgut1onqoMZ9VTNGLqIG9vb1vHbuPGjWXOycvL044dOyRJ9957b7XFBgBWe/futb2//fbbbe/79u0r6UrRfvLkyTLXWnNbkyZNFBkZ6cQoAdyKrHkoJydHu3fvLnOONQ95eHioe/fuZa7ftGmTDMModz11GABnsNZZV9dYVtYc5ei7omEY2rRpkyRyFIArv9yMi4vTZ599Jk9PT61bt049e/Ysdw21FIDqdDN5qiKqu56iEVNHjRgxQpK0bNkynThxwm584cKFys3Nlbe3twYNGlTN0QGo7xwVy1ZFRUX629/+Jklq3LhxqUtF+/Tpo0aNGskwDM2dO9dubVZWlv75z39KupLrrFcAAkBViYyMVMeOHSWpzDxUVFRke2DjwIED7S4z//Of/yyTyaRffvlFK1eutFu/d+9ebdu2TZI0cuTIqg4fQD13vTrr+++/17JlyyRJAwYMsBu3flfctm1bqT+MsVq5cqWSk5Pl4uKi4cOHV0HEAOqq4uJiDRs2TGvWrJG7u7vWrFmjPn36XHcdtRSA6nKzeapW1lMG6qTCwkLjd7/7nSHJaNWqlfHNN9/Ytr/zzjuGm5ubIcl48cUXazhSAPXR8ePHjU6dOhnvv/++cfz4cdv2oqIiIykpyejatashyZBkfPLJJ3brFy1aZEgyTCaT8cILLxi5ubmGYRjG0aNHje7duxuSjKCgICM9Pb26TglAHZWRkWGkpqbaXk2bNjUkGS+88EKp7QUFBaXWbdmyxTCZTIYk44knnrDlm9OnTxuDBw82JBkeHh7G0aNHyzzuqFGjDEmGn5+fsWLFCqOkpMS230aNGhmSjD59+jj35AHUejeTo15++WVjzJgxxsaNG42srKxS+3r33XcNf39/Q5IRGhpqpKWllXncnj17GpKMxo0bG1u2bDEMwzBKSkqMFStWGL6+voYkY9y4cc49eQC1WnFxsTF06FBDkuHu7m588cUXN7SeWgqAs1UmT9XGeopGTB12+PBhIzQ01PbLTh8fH8NsNtt+jouLs/1HBgBV6fjx47ZcYy2wg4KCbE1gSYbZbDbefPNNh/uYOnWqba6rq6vh5+dn+9nX19fYuXNnNZ4RgLoqPDy8VD5y9Fq8eLHd2tdff932CwSTyWQrxq2F/qpVqxweNzc31+jWrVupPOjl5WX7uWXLlsb58+edeOYA6oKbyVGzZs0qNebr62sEBATY8pUko3nz5saBAwccHjclJcWIjIy0zffy8jI8PDxsP/fo0cPIz8+vhk8AQG21fft2W05wc3MzQkJCyn2dPHnSbh/UUgCcqTJ5qjbWU67PP//88xW7dga1TVBQkMaOHSvDMJSWlqbMzEx5eXmpU6dOmj17tmbPns0tfQA4hbu7u0JCQuTn56fi4mIVFRUpOztbnp6eatmypYYNG6ZFixapf//+DvcRExOjjh07KjMzU5mZmcrPz1fTpk01bNgwLVmyRG3btq3GMwJQV7311lvKzs6+7ryBAwfq7rvvLrUtKipKffv2VXZ2tjIzM3XhwgWFhYXpoYce0kcffaRevXo53J+bm5tGjRqloKAgpaenKzMzU5J055136qmnnlJ8fLz8/Pwqd3IA6rybyVHBwcEKDAxUgwYNdPnyZeXn5+vixYsKCgpSVFSUpk2bpvfee09NmzZ1uD+LxaJx48bJ09NTaWlpysrKUoMGDXTXXXfp6aef1sKFC+Xm5lZl5wmg7jl+/Lg+/PBDSVJJSYny8vLKfU2ZMkX+/v6l9kEtBcCZKpOnamM9ZTKM69wwDQAAAAAAAAAAADfFpaYDAAAAAAAAAAAAqK9oxAAAAAAAAAAAADgJjRgAAAAAAAAAAAAnoREDAAAAAAAAAADgJDRiAAAAAAAAAAAAnIRGDAAAAAAAAAAAgJPQiAEAAAAAAAAAAHASGjEAAAAAAAAAAABOQiMGAAAAQLU5ceKETCaTTCaTTpw4UdPhVJmIiAjbeVlf+/fvv+H9JCUl2dbXZWV9HklJSTUdFgAAAFAjzKDV7gAADHxJREFUGtR0AAAAAADqh/j4eJ04cULR0dGKjo6u6XBqhK+vrzw9PSVJZrO5hqOpOcHBwSooKJAknTt3roajAQAAAGoWjRgAAAAAVSI+Pl7bt2+XJIeNGLPZrMjISNv7+uYf//iHxowZU9Nh1Lh9+/bZ3tf1q3sAAACAyqIRAwAAAKDaNG7cWEeOHKnpMAAAAACg2vCMGAAAAAAAAAAAACehEQMAAACgUuLj42UymWy3JXvhhRfsHtRudeLECdu2EydOlLmfiIgISVJiYqJiYmLUsGFD+fr6qkePHvryyy9t84uKijRv3jy1a9dO3t7eCgoK0ogRI/Tbb7+VG29WVpZefPFF3XPPPfLz85OHh4datGihxx9/XMeOHauaD6Uc58+f1+TJk9WsWTN5eHioWbNmmjhx4nXjLioq0tq1a/XYY4+pQ4cOCgkJkZubm0JDQzVgwAB99tlnZa4bPXq0TCaTHnrooXL3/5///Ecmk0kWi0U5OTmljvvOO++oR48eCgwMlNlsVnBwsFq1aqUxY8Zo3bp1N/4hAAAAALcQbk0GAAAAoFI8PT0VEhKijIwMFRUVydvbWxaLpVL7fO+99/TEE0+Uagzs3LlTsbGxWrVqlfr166f+/ftr27Zt8vDwkMlkUnp6uhISErRr1y599913CggIsNvvvn37NGDAANsD5M1ms8xms5KTk/Xee+/p448/1vLly/XAAw9UKn5Hjh49qujoaKWkpEi68tllZGTo/fff15o1a/Tyyy87XLtr1y4NHDhQ0pXnrvj4+MjNzU3nzp3T+vXrtX79ek2ePFkLFiwotW7ChAn66KOP9MUXXyglJUWhoaFl7v/f//63JGno0KHy8fGRJJWUlCg2NlaJiYm2ef7+/srOzlZaWpoOHz6sb775RgMGDLj5DwUAAACo57giBgAAAEClDB06VCkpKerataskafr06UpJSSn1uhGpqamaMmWKnnnmGaWnpys7O1vHjx9XVFSUSkpKNHXqVE2fPl2HDx/W+vXrlZubq5ycHK1du1Y+Pj46ceKEXn31Vbv9nj59WrGxsTp37pxGjx6tQ4cOqaCgQHl5eTp27JiGDx+u/Px8DRs2zO5qnapQVFSkIUOGKCUlRY0aNdLGjRuVl5en3NxcJSUlydvbW9OmTXO43svLS48//rgSExN14cIFZWdnKzc3VykpKZo9e7ZcXV21cOFCrV69utS6bt26qXXr1iouLlZ8fHyZ+z59+rQ2bdokSRo/frxt+5IlS5SYmChPT0/Fx8crPz9fmZmZKigo0JkzZ/Thhx+qd+/elf9wAAAAgHqMRgwAAACAWiU/P1/Dhw/XnDlz5O/vL0mKiIjQsmXLZDKZdPLkSb3zzjtavny5+vfvL1dXV7m6uurBBx/UjBkzJEkrV6602+9zzz2n9PR0TZo0SfHx8WrVqpVcXK58JWrRooUSEhIUExOj3NxcvfHGG1V+XsuXL9fBgwfl4uKidevWqV+/frbbtvXq1UsbN25UQUGBw/WdOnXSu+++qz59+pS64igkJETPPfecZs2aJUlauHCh3doJEyZIkhYtWlTmvuPj41VSUqLWrVsrKirKtv3rr7+WJI0aNUqjR4+Wp6enJMnFxUVhYWEaNWqU5s+ffyMfAwAAAHDLoREDAAAAoNZ55pln7LY1a9ZMv//97yVJXbt2Vc+ePe3m9O3bV5KUnJysvLw82/aLFy9q2bJlkmRr1pRl+PDhkqTNmzfffPAOrFq1SpIUExOjDh062I3fcccdGjJkyE3v33p7sD179qikpKTU2MiRI+Xh4aGff/7Z9iwfK8MwbA2aRx99tNSYn5+fJOns2bM3HRcAAABwq6MRAwAAAKBW8fDwsDVcrnXbbbdJktq0aVPmeEhIiO19VlaW7f23336rwsJCSVKXLl0UGhpa5mvq1KmSpJMnT1bJuVzt22+/lSRFR0c7nHO923xlZ2frlVdeUffu3RUUFCSz2SyTySSTyaT27dtLutJ0yszMLLUuICBAcXFxkv7/WTBWW7du1fHjx+Xm5qZRo0aVGrv//vslSZ999pnuv/9+rVixwvZ8HQAAAAAVQyMGAAAAQK0SEhJiu2XXtVxdXSVJYWFh5Y5LV57JYnX1FR3nzp1z+LI2MC5evFjp87hWamqqJKlx48YO55Q3dvToUbVq1UrPPvusdu3apfT0dLm7uys4OFghISEKCgqyzb36aiAr6+3JVq1apezsbNv2Dz74QJI0cOBANWzYsNSaHj166JVXXpHZbNaGDRs0dOhQhYaGqkWLFpo0aZKtuQQAAADAMRoxAAAAAOo96626GjRoIMMwKvSqbcaOHaszZ86oefPmWr16tTIyMpSbm6vz588rJSVFe/bssc0tK/5u3bqpdevWunjxopYsWSJJysjI0KeffipJGj9+fJnHffrpp/XLL79o3rx5euCBBxQYGKjk5GS9++676tixo5599lknnC0AAABQf9CIAQAAAFDvWW9ZVlxcrDNnztRIDMHBwZJU7vF/++23MrefOnVKX3/9tSQpISFBgwcPVkBAQKk5FbllmPWqGOvtyRISElRYWKiIiAjde++9Dtc1bdpU06ZN07p165SWlqa9e/dq0KBBkqRXXnlFO3bsuO6xAQAAgFsVjRgAAAAAVcLF5crXi9p4Nckf/vAHmc1mSdL69etrJIZ77rlHkrR9+3aHc5KSksrcfurUKdt767NgrrVly5brxjBy5Eh5eHjo22+/1YEDB2wNmXHjxjm8Hdy1TCaTOnXqpJUrVyo8PLzcuAEAAADQiAEAAABQRXx9fSVJWVlZNRyJPYvFoiFDhkiSZs+ebXteiyPXPuy+KliPv2HDBu3fv99u/NixY1q5cmWZa/38/GzvDx48aDd+9uxZzZ8//7oxBAQE2OJ48skndeDAAbm6umrs2LFlzr906ZLDfbm6utqaWwUFBdc9NgAAAHCrohEDAAAAoEq0adNGkrRx40adPXu2hqOxN3fuXAUHB+v06dPq0qWLVq9erYsXL9rGT506pcWLF6tr165auHBhlR8/Li5Obdu2VUlJiQYMGKAvv/zSdvXQjh07FBMTI3d39zLXtmzZUk2bNpV05eoVayPn8uXLSkxMVK9evSp8JdLEiRMlSTt37pQk9evXT02aNClz7sCBA/XYY49p8+bNunDhgm372bNnNXXqVB07dkySFBsbW6FjAwAAALciGjEAAAAAqsTIkSPl7u6un376SU2aNFFYWJgiIiIUERFR06FJuvKck82bNys8PFzJycl6+OGH5ePjo6CgIHl5ealZs2YaN26cvv766wrfputGmM1mrVy5UqGhoTp9+rTuu+8+WSwWWSwW9ezZUzk5OXr99dfLXOvi4qIFCxbI1dVVBw8eVPv27W1r7733XqWnp2vRokUViqNbt25q3bq17efx48c7nJufn68PPvhA/fr1k7+/v/z9/eXj46NGjRrp7bffliQ9++yz6t69+w18EgAAAMCthUYMAAAAgCoRGRmpxMRE9e/fXw0bNlRqaqp+/fVX/frrrzUdms3dd9+tH3/8UW+99Zaio6Pl7++v7OxsNWjQQG3atNHYsWO1evVqzZgxwynHj4yM1P79+/XEE0+oSZMmKi4uVmBgoCZMmKDvvvtOLVq0cLj2wQcfVFJSkmJiYuTn56fi4mKFhoZq0qRJOnDggNq1a1fhOAYPHixJCgkJ0YABAxzOmz9/vubOnat+/fqpRYsWKi4u1qVLlxQeHq6hQ4dq27ZtmjNnTsU/AAAAAOAWZDJq45M0AQAAAKAOiYiI0K+//qrFixdrzJgxNR3OdUVFRWnPnj3661//qldffdWpx7JeXbRt2zZFR0c79VgAAABAbcQVMQAAAABwC/n++++1Z88emUwmTZgwoabDAQAAAOo9GjEAAAAAUEXGjh0rk8kkk8mk/fv313Q4djIzMzVlyhRJV251Vt6t0CojIiLC9jkAAAAAt7oGNR0AAAAAANR1wcHBKigoKLXNbDbXUDT2pk+frpUrVyolJUWXLl2Sl5eXU29JVtbn4ebm5rTjAQAAALUZjRgAAAAAqKR9+/bVdAjlSktL08mTJ2WxWNSlSxfNnTtXkZGRTjtebf88AAAAgOpkMgzDqOkgAAAAAAAAAAAA6iOeEQMAAAAAAAAAAOAkNGIAAAAAAAAAAACchEYMAAAAAAAAAACAk9CIAQAAAAAAAAAAcBIaMQAAAAAAAAAAAE5CIwYAAAAAAAAAAMBJaMQAAAAAAAAAAAA4yf8BCO9FH0QJK3gAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1920x640 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams.update({'font.size': 22})\n",
    "\n",
    "# 7. Visualise results\n",
    "def plot_result(protocol,model,\n",
    "                title='Optimal protocol',\n",
    "                t_max=None):\n",
    "    #\n",
    "    cost, t_arr, traj, events_occured = evaluate_cost_of_protocol(\n",
    "                                            model=model,\n",
    "                                             protocol=protocol,\n",
    "                                              return_trajectory=True)\n",
    "    #\n",
    "    Is = np.sum(traj[:,2*M:],axis=-1)\n",
    "    #\n",
    "    fig, ax = plt.subplots(1,1,figsize=(24, 8), dpi=80, facecolor='w', edgecolor='k')\n",
    "    ax.set_title(title)\n",
    "    ax.axhline(maximal_value_for_Is,ls='--',\n",
    "               color='dodgerblue',lw=4,\n",
    "              label=r'Constraint')\n",
    "    #\n",
    "    ax.axvspan(events_occured[0][0],events_occured[1][0],\n",
    "              color='crimson',label='Intervention 1',alpha=0.2)\n",
    "    ax.axvspan(events_occured[1][0],events_occured[2][0],\n",
    "              color='orange',label='Intervention 2',alpha=0.2)\n",
    "    ax.plot(t_arr,Is,color='#A60628',lw=4)\n",
    "    if t_max == None:\n",
    "        ax.set_xlim(np.min(t_arr),np.max(t_arr))\n",
    "    else:\n",
    "        ax.set_xlim(np.min(t_arr),t_max)\n",
    "    if 'Low' in title:\n",
    "        ax.text(-50,2100,'(a)',fontsize=22)\n",
    "        fn = 'ex6_A.pdf'\n",
    "    elif 'Intermediate' in title:\n",
    "        ax.text(-18,2100,'(b)',fontsize=22)\n",
    "        fn = 'ex6_B.pdf'\n",
    "    else:\n",
    "        ax.text(-18,2100,'(c)',fontsize=22)\n",
    "        fn = 'ex6_C.pdf'\n",
    "    ax.set_ylim(-10,2100)\n",
    "    ax.set_ylabel('Symptomatic infectives')\n",
    "    ax.set_xlabel(r'time [days]')\n",
    "    plt.legend(fontsize=26); plt.grid() \n",
    "    fig.savefig(fn,bbox_inches='tight')\n",
    "    plt.show(); plt.close(fig)\n",
    "\n",
    "optimal_protocol_labels = ['Low cost of social distancing',\n",
    "                          'Intermediate cost of social distancing',\n",
    "                          'High cost of social distancing']\n",
    "t_max = [700,250,250]\n",
    "\n",
    "for i,optimal_protocol in enumerate(optimal_protocols):\n",
    "    plot_result(protocol=optimal_protocol,model=model,t_max=t_max[i],\n",
    "           title=optimal_protocol_labels[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

